A Deterministic Control Plane for LLM Coding Agents

LLM coding harnesses grant agents broad file and shell access, yet the configuration layer that steers them -- rules files, agent definitions, IDE-specific markdown -- is largely unmanaged. A prevalence study of 10,008 public GitHub repositories (n=6,145 agent config files) finds that agent configurations propagate as undeclared shared components: 10.1% of tracked paths are SHA-256 exact duplicates across independent repositories (fork-adjusted, threshold-independent), with 75.5% of clone pairs crossing organisational boundaries. Two further patterns are indicative: configurations are rarely revised (58% single-commit; 0.4 vs 0.6 commits/month age-normalised against CI/CD workflows), and rarely declare permission boundaries (<1% of agent configs vs 33% of Actions workflows, n=31 true positives). We propose a deterministic control plane above the harness that maps one-to-one to these gaps. Rel(AI)Build treats agent definitions as a managed supply chain (SHA-256 content addressing, HMAC-stamped lockfiles, hash-chained audit logs); enforces tiered permissions and attack-derived blocklists before LLM invocation; gates feature work through a phase state machine with requirement-to-file-to-test traceability; compiles a single canonical definition to seven IDE targets; and detects prompt drift via Jaccard similarity. Conformance tests on injected violations confirm each mechanism enforces its stated invariant; developer outcomes remain future work. Governance of this layer must be deterministic and tool-agnostic -- not delegated to further LLM orchestration.

==> anc/README.txt <==
Ancillary files for "A Deterministic Control Plane for LLM Coding Agents"
========================================================================

These files reproduce the empirical prevalence study (Section 7) and the
illustrative build walkthrough (Appendix D). They are author artifacts, not
peer-reviewed literature.

  report.json                     Full corpus analysis output (all aggregates,
                                  confidence intervals, per-category stats).
                                  Primary data source for Figures 8-9 and the
                                  numbers in Section 7 / Appendix A.
  organizations.txt               The 9,357 distinct organisations in the corpus.
  prevalence-report-summary.json  Headline metrics extracted from report.json.
  ac-trace-table.csv              Per-acceptance-criterion trace classification
                                  (Table S1) for the Appendix D walkthrough.
  comparison-report-2-revised.pdf Static export of the illustrative build report.
  plot-figures-pdf.py             Regenerates Figures 8 (commit-depth histogram)
                                  and 9 (age-normalized commits/month) from
                                  report.json as vector PDFs.
  plot-fig04-drift.py             Regenerates Figure 4 (conceptual drift zones).

Full dataset (including the ~86 MB SQLite store analysis.db) and the complete
analysis pipeline source are archived on Zenodo (DOI: 10.5281/zenodo.20780913).


==> anc/ac-trace-table.csv <==
ac_id,description,copilot_relAI_status,copilot_normal_status,drift_notes
AC-001,POST /tasks creates task with required fields,VERIFIED,VERIFIED,
AC-002,GET /tasks returns list sorted by priority_score desc,VERIFIED,VERIFIED,
AC-003,GET /tasks/{id} returns single task or 404,VERIFIED,VERIFIED,
AC-004,PATCH /tasks/{id} updates fields + recalculates score,VERIFIED,VERIFIED,
AC-005,DELETE /tasks/{id} removes task 204 on success,VERIFIED,VERIFIED,
AC-006,Completed task gets priority_score = 0.0,VERIFIED,VERIFIED,
AC-007,include_complete=false filters out completed tasks,VERIFIED,VERIFIED,
AC-008,Score: HIGH > MEDIUM > LOW base weight,VERIFIED,VERIFIED,
AC-009,Score: overdue due_date increases urgency,VERIFIED,VERIFIED,
AC-010,Score: age (days since created) adds boost,IMPL-ONLY,VERIFIED,relAI: no age-boost unit test
AC-011,Score: due within 7 days adds urgency multiplier,IMPL-ONLY,VERIFIED,relAI: no within-week test
AC-012,Validation: empty title returns 422,VERIFIED,VERIFIED,
AC-013,POST /auth/login returns access + refresh tokens,VERIFIED,N/A (API-Key auth),Different auth model
AC-014,POST /auth/refresh rotates refresh token,VERIFIED,N/A,
AC-015,Invalid credentials return 401,VERIFIED,VERIFIED,
AC-016,Expired token returns 401,VERIFIED,VERIFIED,
AC-017,Malformed bearer returns 401,VERIFIED,VERIFIED,
AC-018,Credential compare uses constant-time (secrets.compare_digest),IMPL-ONLY,VERIFIED,relAI: code present trace missing
AC-019,GET /health/live returns 200 always,VERIFIED,VERIFIED,
AC-020,GET /health/ready returns 503 when DB unreachable,VERIFIED,VERIFIED,
AC-021,Global rate limit enforced (60/min default),VERIFIED,VERIFIED,
AC-022,Auth endpoint rate limit stricter (10/min),VERIFIED,Not separate in normal,
AC-023,OpenAPI schema lists all routes,VERIFIED,VERIFIED,
AC-024,Security headers present on all responses,DRIFTED,VERIFIED,relAI missing entire middleware (CR-1 scoping)
AC-025,Token/LLM usage tracking per phase,MISSING,VERIFIED,Feature not built in relAI (CR-1 scoping)
AC-026,CORS configured preflight returns 200,DRIFTED,VERIFIED,relAI: no CORS test found (CR-1 scoping)


==> anc/organizations.txt <==
# Organizations represented in prevalence study (N=10008 repos)
# Generated: 2026-06-18T17:56:07.368Z

0-don
00Danii
00Masato
03tekno
0779011218
0975
0Aryan1
0voice
0x2b3bfa0
0x346e3730
0x6b6679
0x7d8
0xAX
0xAmn
0xCUB3
0xDanielLopez
0xDeadcell
0xGosu
0xGuigui
0xSojalSec
0xforkitall
0xhappyboy
0xlegionz
10000xnet
100StaxXx
100thCoin
123456789qwaszx
1242035
13smith
14790897
14all-agency
15cmac65-ship-it
1612elphi
1934103887
1Dark134
1Maleeha
1Panel-dev
1Simo111
1c7
1cyberlangke1
1kevgriff
1life1chance
1m1-github
1ordo
1prcntethan
1spyral
1tsAlex
2-3-5-7
20250918-beyond-SW-Camp-21th
233boy
240IQCLIPS
251027-Java
29xh24fm6r-ctrl
2M4U
2YY
2i2c-org
2noise
2wenty2wo
3270101
3b1b
3nsoft
40843245
423537
444valv
475491-svg
48Nauts-Operator
4Peek
4Ship-ca
4T4DAMAR
4Xmxwediealot
4dahalibut
4k5u
4kbt
4nd7ey-lab
521xueweihan
55pizzy
56k-modem
5StarEvan
5c077m4n
5rahim
5w14
5ym
6161358-arch
6238
64MM4-KN1F3
666ghj
67HubLua
687698
69rascal
6Ace9
6daleez9
6g0kwtm3
708u
78
7c
7maram7
808Kayo
8g6ghfrgj
8hantanu
8l8l8
8wx
9001
95699859
9637730795
973398769
9850392751
9851392751
996icu
999k923
9renpoto
A-Archives-and-Forks
A-K-6
A-lesaca
A13437858
A1cy
A2A-MC
AAgustinAllende
ABG127582
ACEBITSINDRI
ACEsuit
ACFHarbinger
ACMRossonero
AICDMX
AIKUSAN
AJAkimana
AKJUS
ALFcone
ALIILAPRO
ALPHISTUBE
ALT-F4-LLC
ALTIbaba
AMAI-GmbH
AMIRHOSSEINDARVISHI
ANSQ1
APK-18
APKs-dl
AR6420
ARES-Mobiliario
AReid987
AS271
ATomiCspEArHA
ATorbado
AUTOMATIC1111
AUraBeAmpUlSE
AVD-fw
AaKavan
AaltoGIS
AaroonDaniel
Aayush098711
Abathargh
Abbey086
AbdElRahmanOmda
Abdel-B0T
AbdoHerO
AbdulMoizSoomro
Abdulazizzn
AbdullahHamdy13
Abdullahalbalawi
Abdulmalik90
Abdulmuiz44
Abdulrahman1542001
Abiel252005
Abisai343
AbnerHuang2
AbolfazlMnf
AbortionFunds
Abrockyt
AbuBaniaz
AbuYaSer-Dev
AbuelaInsana
AbyTob
Acathla-fr
AccSandovalCyber
Accountsseller
Acesp25
AceuptheSleeve
AcidicSoil
Acoeric98
Action2theFuture
ActivitySpaceLab
AdColina
AdairLH
Adamant-im
Adanje3620
AdguardTeam
AdityaKuchhal
Admin-AUXO
AdobeDocs
Adonaikjr
AdrianoBinhara
Aefyr
Aerialytic
AerielDay
Afolayanpelumi
AfterLaterAudio
Agasthi1212
AgentFoundryExamples
Agnatius
Agostinhodossantos
Agricolemx
Ahmed-Bayam
Ahmed-Bouzid
AhmedEl-diasty
AhmedHero55
AhmedNasser1601
AhmedSalih3d
Ahmedaligue
Ahmetzkan
Ahta14
Aidata777
Aider-AI
Aishrod
Ajaymaurya8299
AkashKumar7902
Akbblog
Akicou
Akira-Client
Akiro35
AkshaySyal
Alamofire
AlanMcLure
AlanPrates
Alathra
Albertosl2497
AldazUnlockServer
Aleca0666co-hub
AleexCaires
AleexCh08
Alejandro101998
Alejost7
AlenioH
Alessio-Parmeggiani
Alex9104
AlexPenguin11
AlexRogalskiy
AlexanderArj
AlexanderGrom
AlexandreLourencinho
AlexsJones
AlfieriChou
AlgarDude
Ali123490
Ali5tan
Ali632-lgtm
AliAl-ojeely
AliHAJFA
Alibek88alarko
AliceO2Group
Aliek1234
AlignTrue
Aliraza786ggsg
Alishahryar1
AlisiaReveli
AlissonBalbino
AlistGo
AliveOrdinary
AlphaWoomz
Alsuve98
Altera-Software
Alusine-Sanie2223073
AlvaroCascante
Alvin9999-newpac
Alwaysssssss
AmIMaybeAnOrange
Aman-singh4699
Aman34772
Amejia481
Amelie-png
AmineZmarrou
AmirMGhanem
AmirulAndalib
AmrDeveloper
Amulya-Yadav
AnaElisaLopezMiranda
AnassCarreau
Anastasis1
Anathi-C
Anatoli420
AndanteKim
Andepzaiiii
AnderCMD
AndreCabalo
AndreDev21
Andrea1395
AndreaColamedici
AndresEspin1993
Andresssrr24
AndrewUsher
Andrey980
AndrobaL
AndroidKitKat
AndrosEt
Androz2091
Anduin2017
Andwerpz
AndyIbanez
AndyMik90
AndycptOrg
Aneesh-382005
AngelVelascoGH
Angellrdz
Anguy04
AnhTuanDangJT
Anie3142
AnielleLuiz
AnilKadavakollu95
Animasso
Aninoss
AnkitChoudhary1
Ankithrao0177
Anmol-Baranwal
Anmolkp05
Anno29
Anonawa
AnthonyBoschat
AntipasIC
AntoineAugusti
Antorego
Anuj-Jitendra-Dubey
Anuken
AnushkoGoshS
AnyehansZ
Anyomi1
AobingJava
ApartMoney
Apisystempixdev
Apollonu
AppFlowy-IO
ApplETS
AppsLeandro
April2040
ApsaraDB
AquaStark
Aqueuse
Aramide-jk
Arandomised
Arcachofo
ArchiveBox
Ardakilic
Ardiiiu
ArekM27
Ares-Defence-Labs
Argh94
ArgoConfBot
Ariama09
Ariefed
Aries921wu
ArifKoyuncuoglu
AritaInuzukaKinichiro
Arlos59
Arman171
Aro1511
ArtemFilin1990
ArtifexSoftware
Artoriasgrr
Artur114Projects
Arturo-MT
Arunsai125
ArvinZJC
AryanB1
AryanmishraV
Asabeneh
Ascalon0823
AshBoraki
AsherBond
AshkanYarmoradi
AshleyEMMiller
Ashwin478393
AsifThunder
Askair123
AsmaaSoliman
AsparagusEduardo
AstrBotDevs
Astrofili-Centesi
Astrr3
Ath4r-F
Atharv7740
Athoi0-0
Atoz-script
AtsushiSakai
Attiya-Batool
Aurailus
Aurocosh
AutoFTbot
Automattic
AutonomousQAP
AvaTheArchitect
AvavaAYA
Avciaziz
Avenger-music
Awwiiiii
Ayce45
AykutSarac
Aylur
Ayman1061
Aymen-dn
Aymen3776
Azboo
Azizalmulla
AzuReSUrGEfla
Azure-Peak
Azzikx
BAWES-Universe
BDonadelli
BGeometrics
BHUIYAN17
BLACK4585
BLAZeriSeRWyR
BSData
BSMediaGroup
BSdocs
BSoDium
BU-Spark-Learning-Ambassadors
BYTESHAUS
Babakam06
Babanila
Backlinko-LLC
BacteriologicalReports
BadhonBarman
BadrRami
BagusIndrawan-art
BaharaJr
Baighasan
BakaCookie520
Balavijay143
BaraBrz
Barham122
Barni112
Baskerville42
BassmaT
Bathwrmz
Batoolzehra320
BautistaDavid
BazilSuhail
Beaconss
Beanomatic
Beatrice1911
Beatrizslb
BeechatNetworkSystemsLtd
Beep0629
BelalHossam-wep
Belialeral
Ben-Lillie
BenAnderson72
BenjaminLopezRodriguez
Bergflix-Remake
Berkanktk
Bero937
BerriAI
Bertie690
Best-Verie
Bex9funnycoding
BeyondNette04
Bhaktiswarup
BhavnoorSaroya
Bhin4787
BhomeshRazdan
BialySztorm
BibekCoder
Bidiex
BigBoySlave
BigOronaa
BigRed314159
BilalAlpaslan
BillNyeTheIE
Billionmail
BinaryHarbinger
Biniam777
Binoayasaki
BioinfoMachineLearning
Bit-Quill
Bitcoin-For-The-Arts
BjoniMiraka
Bksp
BlackArch
BlackBox-Studio-Athens
BlackSound1
BladmherMondina
BlakeDuncan25
BlanQwall
Blazity
BleakMeGo
BlenderKit
BlitzkriegSoftware
BlockRunAI
Blockstream
BloopAI
BluSpring
BlueDo87
Bluehead80
Blueray999
Bluscrn99
Bobbanz1
Bodebedo
BogdanDucaBP
BoogyMan-bot
BorisMenshikov
BorneRecharge
BossalDom
BoxPistols
BrahmendraJayaraju
BrandenNaidoo
Brandon-Huu
BranniganLab
Bren2010
Brenner279
BrenoIpolito
BrenoItalo16
Brenomb
BretonBrander
BrianMuriithi254
BrianNWZK
BrianSotalin
Brindhamanick
Brix-dev26
Bronx-web
BrunoCerberus
Brunox117
Bryan701701
BryanFardin
BryceWayne
BryceeL
Budibase
BugRump
Buildora936
Buildstarted
BumpyClock
BurntSushi
Byron-david
C-Macargo
CACACAACAACA
CAM-Initiative
CELIO404
CHETHAN562
CHbloger
CJLikes22
CKDev
CLOUDBLOcKzGe
CLdestiny
CM000n
COBACOBAINI
CODEMONING
COREpUlSEBITD
COSD-PANDA
CPIT252-IT1-Fall25
CRSVClan
CRYPTONIXT
CS2026FYPtracker
CSolanaM
CTV2
CWBudde
CZLaboratory
Caarlos7x
Caesarhhh
CaioCoia
Caique090
Caiqueerodrigues
Caliza-Financial
Calmon43
CamPM
Camila-blip
Camilan1910
CamiloTDH
Cancer67us
Carbare
CarlDeanClineSr
Carlos-F-Braga
CarlosFC123
CasDevSilva
CassandraCat
Casvt
Catch-up-TV-and-More
Catchmekasmay
Caterly2025
Caua-Maropo
Cavalcantiexpresso
Celestin25
Cellular-Semantics
Ceresnaturals
CesarAVB
Cezarypakula
Chalarangelo
ChallengeSY
ChamathLahiru-CL
ChanghyeonYoon
Chaos2020
ChapChap
Chara-0x
Charbel1445
Charcoal-SE
CharithCD
CharlesToronto
CharlieUY711
Chase-Horton
ChatGPTNextWeb
CheaterMer
ChenGuangcan1992
CherryHQ
Chevron7Locked
Chia1104
Chideraeustace
Chiemerie-Benjamin
Chirawat18
Chizza-Guild
Choer-boy
Choices-js
Chootana
ChorokLeeDev
ChrisCarini
ChrisMcKenzie
ChrisTitusTech
ChristianRioChandra
ChristianSheehanGit
ChristianTurin
ChristopherMori
ChromeDevTools
ChronoCoders
ChuckLTD
Chukwuka1488
Chvxt3r
Cicada-ES
Ciltlk
Ciro97cu
CityScope
Civil-ZeusRose
Ckopin0130
Cl8D
Clanvaro
Clara-Pacheco
ClassyBot
Clata1014
ClaudesonRodrigo
ClaudioMarzo
ClearProxy
ClenildonFerreira
Cloud-Infra-Education
CloudNativeEntrepreneur
CloudTool
CloudyJ84
ClubCedille
Cnshimba
Cobbson12gh
Cobras1934
CocoaPods
CodeCookUNT
CodeEditorLand
CodeLaMat
CodeMachine0121
CodeNoob53
CodeReactOrNext
CodeSapiens
CodeWith-Karthik
CoderYanger
CodingFella
Coflnet
ColeWheatley
Collin-M
ColorlibHQ
Comfy-Org
ComfyPenguin
CommanderStorm
CommunistMountain
ComposioHQ
ConfusedSammie
Connerrob
Contest-Hive
Contomo
Cooptroop1
CopilotKit
Copubah
Corei913th
CorentinJ
CorentinTh
Correia-jpv
CorvetteCole
CosilicoAI
CountChu
CptWow42
CrIMSOnShADeT
CraftCraftMine
Craig-blip-lang
Cram10
CrazyForks
Crazyco-xyz
Crezy-haker
Cristian1995-cmd
Crosstalk-Solutions
Cruz-UIUX
Crxzy77
CubeCypressTest
Cubic-guy
CullenSignalingLab
CullieM
CurrencyKeypirinha
Curtion
CyberfusionIO
Cybermonit
Cyberphonk123678576657
CycoNerd-WaaS
CylAlon
CyrilSLi
D-sorganization
D4Vinci
D4vRAM369
D4yvid
DAFoam
DARKDRAGON-LK
DB-ERRSA
DBA-devops-tech
DBIYA26
DDCHlsq
DEEYZ-nhub
DERICKpro
DGabriel-Br
DIEGOHORVATTI
DIYgod
DJLougen
DKevinM
DMacMakes
DOrtiz1011
DRsahil007
DSW22222
DaEmmaMa
DaaneshB
Dadushuz
DaemonDude23
Daholli
Daltonjriley
DamianKaizhen
Damz2003
Dan-Q
DanPlus6
DanWes
Dandrellt
DandyLyons
DangeloV03
DanhHamoud
Daniel-DDV
Daniel01-01
Daniel1234mata
DanielDDHM
DanielGeek
DanielJDufour
Danielespinosadelgado
Danielosek110
Danigy
DanikTen
Danolsh
Dante41
Danteps-4
DapengFeng
Darcywood
DarianNwankwo
Darkusze
Darnell631
DarrenRainey
Darth-Kuni
Darthdevv
DatHardie
Data-Wise
DataExpert-io
DataTalksClub
Daudmax
DausAdy
DavPess
DaveSkender
Davi-ldc
Davi1901
DaviRodrigues-1
David-Thul
DavidDSfr
DavidDeFilippi
DavidHDev
DavidM42
DavidNiessen
DavidPacasCDB
DavidSchuchert
Daviddasklarist
Davidewolfy
DavidsCreation
DavittGamer
DavydAl
Dayakar8live
Dayday1987
DayuanJiang
Dazai210
Deadlock-too
DeanKuruzovich
Debdut
DeckSettings
Deduction42
Deepakr136
DefinitelyTyped
Deji147x
DelaTrain
Delisha-Manuel
DeltaPhi0
Dendroculus
Denis-Ol
Denis-Yen
Dennis0101
DennisDRX
Dennisz125
DerafshAtur
DereIBims
DerekSeaman
DerpleDude
Destides
DevAssis
DevBubba
DevHuann
DevJavOps
DevJhojan
DevJinma
DevMuhamad1991
DevSnippy
DevToys-app
Devcon324
Devcore321
Developer-Y
Devmustroc
Devtinker26
Dhayalsanthosh
DhruvVaghani
DialedStudios
Dieg25537
Diego-Girao
DiegoVillalobosA
DietrichGebert
DigiGoat
Digital-Placemaking
DigitalPlatDev
DihainPerera
DilkashRaja
Dilshodbek329-create
DimensionalScripture
Dimetro-Only
DiomedesAuRaa
DioxideHydrogen
DioxusLabs
DipaCaturAsyafa
DirtYSouthSidea
Disarmed-Games
Discovery-Land
DistributedAI-Housing
Divyansh0719
Djyo27
Dkong7
Doctor-wu
Doctxing
DocumentStamper
DodgeHo
Doer-org
Dogfalo
DoggyStyle-st
Doisaac
Dokploy
DolsonLab
DomenicoPH
Domisore
Domix24
Dopple24
Doriasg
Dorkside
DoubleGremlin181
DouglasCarterBor
Doveflower1997
Dr4gnf1y
DrKLO
DrMaxis
Drachir000
Dream4ever
Drednine
Dreidr
Drevarr
DrkWithT
DsouzaFX
Dubey-Anuj
Duc-Anh-Ho
Ducanh390
Dunc4nJ
Dustin4444
Dylan-Wung
DylanSuniaga
DynamicApproach
Dynoxs1
DysonTheDice
E3IO
EDDY7688
EFlame01
EHB-MCT
ENZOCHUNG
EROR5
ESLAM-MOHAMMED-SAEED
ESousa97
EUBlackouT
EazyHax
Ebazhanov
EbookFoundation
Ebunoluwa-D
EdgeIY
Ednaordinary
Eduardo-Ott
EdwardLakin
Egonex-AI
EikeiDev
EishaMazhar
EislM0203
ElHombreSinNombre
Eldarsimhon
ElecMan24
ElioStudioz
EliotVU
Elisey52
Elizazq0403
Elle33010
ElleDevz
EllenLiu2019
Eloqks1452
Elwy226
EmDeeTee
EmaAkaseJinichi
Embedius
Emiboi-emxobc
Emilien-Foissotte
Emm-prog340
Emma133333
EmmaDeil
Enarleini
EnderMage99
Endermanchfan
Endika
Eng-ADAL
Engieeeboiz
EnkiDoctor
Enkidu-6
Enrikassp
EnriqManComp
Enrique0305-oss
EnriqueRV10
EnsembleTravelGroup
EnterpriseDB
EnterpriseQualityCoding
EntityBlood
Entze
Epersonf
EpicEfeathers
EpicPizza
Epikest
ErcinDedeoglu
Eric00739
Eric101201
EricBinekS
EricCoisa
EricLps
EsosaOrumwese
Esri
Esysc
Eternel-eg
EthTrader
Ethanderson03
Ethrineaa
EtienneMalenfant
EudesNascimento23
Eugeny
EunoiaCody
EvHaus
Evangelospro
Evanjr73
EvernightFedora
Evil0ctal
EvilNick2
EvoXCX
ExactwareSolution
Exo-bot-dashboard
Eye-01
FFmpeg
FIRESTRYK
FIXIT3491
FReyesft
FSEC
FSNinjaCoding
FYEO-Chatbot
FZJ-JSC
Fabian-J-Escalante
FabianAlvaradoDonoso
FabianIMV
Fabiancito-dev
FabienRoger
Fadil123-hah
Faeshal
Fahadfk
Fahedbentaleb
Faisal651s
FaisalMohammadi
Faithful-Resource-Pack
Faizanasif786
FanLu1994
FareedKhan-dev
FaresArgus
Fe-r-oz
Federico14-ad2
FedericoCacciari
FeelipePM
FelixOyeleke
Felps320f
Feppcell
Ferdijay
Fernanda-Gaspar
Fernanda-SAV
FernandoGaspar
FfEzT
FiloSottile
Fincept-Corporation
FireOnIcecube
FirminPangolin
Fission-AI
Fiszh
Fl9999
Flarenaster
Flavio-Converso
Flippy0308
Florian-ahg
Flow-Partners
Floweynt
FlowiseAI
Flowseal
Floxym
FluxinFohqprO
FoKss-LTS
FoUnDeRR
Foofie4ev
ForhadUddinNishat
FortAwesome
FortiumPartners
FortranGoingOnForty
Fosowl
FoundationAgents
FournyP
Foxune-Meow
Foxyas
Fr4u
FractonicMind
FrancXPT
Francis-228
Francisco-Cz
Francisco-Neves-15
FranciscoKnebel
Franco-Fabregat
FrancoStino
FrancoVivass
FrancoisMichell
FrankFeng-23
FrankYFTang
Fredolx
FreeBSD-Ask
FreeForCharity
Frencis20
FrewtyPebbles
Frida7771
FringeDweller
FronkonGames
Frost58531
FrostyKingzly
Frozensoft-Software
Frozoewn
FuelLabs
FujiwaraChoki
FunctionError
Futte169
FxLow
FxMorin
FyreFly26710
G-Hensley
G-w-e-n-d-o-l-y-n
GEMSIMMIGRATION
GGLabs-j
GGPrompts
GGUDUCK2
GIGGAFATCHAD
GOlEmROCKStRe
GS-ornanmatos
GS1973
GSoftbiz
GTNewHorizons
GTOLAB
GVCLab
GWWC
GabTaverna
Gabi11124
Gabriel28020
GabrielAedoPozo
Gabrieliam42
GameboyAlex1234
Gandah
GarberDev
Garfonso
Garmode3073
GaryHL
GathogoG
Gbessaya-joseph
Gdodbhs
GemeenteNijmegen
GenaroMazur
Gentlemannn
Genymobile
GeorgeDickinson2001
GeorgeLei1910
GerardMensoif
GethosTheWalrus
GetulioSSFilho
Ghazaleh-Ramezani
GilmanLab
Gingercookie
GirafeZerius
GirardiGG
GiriYomi
Git-Hub-Chris
GitHubDaily
GitHuberV
GitbookIO
Gitello448
Gitlawb
GiuseppeRainone07
GizyM
GizzZmo
GlenConway
Glitch31415
Glowstick0017
Gmzxdotzz
GodderE2D
Gogow69
Goksel0167
GokuCity
GokuMohandas
GolEMmoNSTerh
GoldfarbLab
GondracUPN
GoogleChrome
GoogleCloudPlatform
Gopal137
GopherSecurity
Gourishshiragur
Gouryella
Gr0x01
GrabCoffee
GrahamDumpleton
GrangerTheDog
Grashjs
GrattaWebDesignStudio
Great-Jake
GreatApe42069
GreatSealUSA
GrecuAlexandru
Greensand321
GregaVrbancic
GregorGullwi
Grinest
Gritzpup
Groundtruth
GroupeBH
GrupoAgecob
GuiFernandess7
GuiguiKratos
GuihongWang
Guilherme-Soffa
GuilhermeAntunes15
GuilhermeArrudda
GuillaumeRacine
GulfGulfinson
GuruCICDCanary-Beta
GuruCICDCanary-Prod
GuruCICDCanary-Prod-Release
Gusb3ll
GustavoFiacador
Gutoneitzke
Gwyntoria
Gyakusetsu
GyrfalconVPN
GyulyVGC
H-E-L-L-g-i
HACKER108284
HAI010415
HAMMAD00914
HAPPY-script
HBO84
HELIOS-ss13
HK-Bus-ETA
HKUDS
HRconnect-Squad
HZCX404
Hack-with-Github
HackAtUCI
HackSocNotts
Hacker001-2
Hadenix
HaibiPeng
Haitham2122
HakaiInstitute
HallerPatrick
HamZz-bit
HammadShahzad
HamsterxDD
Hamxa00
Hamza2079
Hamzashah07
Hana0914
Hanadabdullahi
HananAbid1
Hanin157
Hanna131313
HannaGreentree
Hansade2005
Hanza-x2
Haofei
Happy-sloth
Hara427
HardHyena978
HardMax71
Hariml4693u
HarleyCoops
HarrisonOg
Harry-H4rt
HarryOreLara
HarryR
Harryl3ivers
HarshPanchal01
HarshTejani
Hartk-PrinterConfigs
Havvew
Hawthorne001
HazR3t
Hecate0821
Heillah
Hejsil
Helgamade
HeliCraft-MC
Helikopter-Bojowy
HeliosCompliance
Hellblazer
Help-For
HemlineMarket
HenriqueRicardoFigueira
HenriqueTeixeira1977
Heromercer
HeshanKD88
Hespius
HeyPuter
HienSEwork
HieuSerend
HikosakaTeikaMotoshima
HimaXCheat
Hipa319
Hiu-ga
Hjacobsen72
Hmbown
HnotDEV
HoVanDuy05
HoangAnhTut
HocRiser01
Hokutosei
HoloENFans
Homebrew
HomerJohnston
HomericIntelligence
Honore-12
Hoopeystar
Horiuti-byte
Hormoth
HorusGoul
Hoshino-Yumetsuki
Houngansi
HowellLu
HridoyG
Huang1220
HubSpot
HubertJoszczyk
HugPhiluu
HughScott2002
HugoC1000
HugoMartins2001
HumanSignal
Hung-Liang
HungChoo
HuntedCode
Hunterii1
Huolix
Husky-Quantitative-Group
Huzaifa-Soomar
HuzeThat
HwangSooHyeon
Hyphysthename
HyunkwonK
IABTechLab
IAutomatize
IBM
IC-Naming
ICLHO
IISNRL
IKDrocket
IKTIAB
ILikePlantsAndDrawing
INTELLIGENTSIA-ECONOMIC-MAGNET-DOMAIN
IS4Code
ISHUMANSS
ISdeek89
IWMVI
Iamgoofball
Ibrahim-Aboubacar
IbrahimElshishtawy
IcEveilPHoeNI
Ice24787
IceWhaleTech
Ickaser
Idkwhattona
IgnacioAroza
IgnisMT
Igor8404
IitoyoFujiyamaYua
IjichiKakiharaMotoyasu
Ikaromachine
Ikfreecharles
Illidar-Liao
Ilyes14563
IlyesBaccour
ImGajeed76
ImLitteraly
Imbad0202
Imdudb0
ImranKibria
ImranSamad-ai
Incanta
IncredibleCT3
Industrial-Algebra
InetIntel
InfernusDev
Infinitum-IT
Infisical
Infobourg
Informatievlaanderen
Informatiqal
Inky-Tech-Pty-Ltd
Innei
Inneren12
Inovaqfofy
InsanusMokrassar
InstaSwitch
Intelligent-Computing-Lab-Panda
InternetHamburger
Inversure-Homes
IogaMaster
Iptvpl
Irfannurdah
Ironman1971
IrsyadAja10
IrvanFza
IsaacHHB
Ishikawa1007
Iski08
IsmailHossain120
IssamAbuDiachaka
Isss11
IstMirWayne
ItShousuke
Its-Yasir
ItsJustVaal
ItsVyzo
IttoSanzzo
ItzCrazyKns
IvanJosipovic
J-Code-Sigma
J-I-P
J1HOo
J3ffJessie
JASSIELsg
JBraunsmaJr
JCKraus1
JETSCAPE
JLCurtsinger
JMAConsulting
JMHero05
JMurphey0317
JOTTMEDIA
JP2385
JShaurel
JTits1707
JUANCITOPENA
JacaP30
JacbK
JacobArthurs
JacobFV
JacobLinCool
JacobPercy
Jacoblars85
JadsonMoreira
Jaemnie
Jagoda11
Jahangirbd23
JaidedAI
Jaime9745
Jair4x
JakeDFox
JakeOfAllTime
JakeShirley
Jakub668
JamesCFu
Jamoliddin002n
JanDub-code
Jancy-49
Jaret-Hl
Jarrenstyle
Jaseman125
Jasonzhangf
JavidanAhmadliAze
JavierGalindo91
Jay-O-A
JayanShrestha
JaydenV8
Jayze00
Jaztin-F
Jcvdm
Jean-2007
JeanDares
JeanSmith1505
JeevanRJ
JeffersonFQ
Jefferymoju
JeiKeiLim
JepStar990
Jeppejepsen311
JeremiahVaughan
Jeremieon
JeremyProffitt
JeremyRTapawan
JeremyTubongbanua
JeroenPieksma
JerrettDavis
Jerry1765
JerryChen97
JersonVitor
JesPezz
JesseW2158
JetBrains
JevonThompsonx
Jeyn-o
Jhoarod
JhonJhon576
JhonatanFavoreto
JillevdW
JimmiT01
JisuPark-dev
Jman-Github
Joakin-2
Joansitoh
Joao-Marcelo-Melo
JoaoAndradee
JoaoVitorLima242
JoaoVitorSantDrade
JobValdez
Johan5690
JohanDevl
JohannVasquez
John-Ling
JohnAntoine
JohnLemonxd
Johnny-Yh
JohnnySun
Johnshall
JojoGuz
JokerTrickster
Jomipon
Jonas-VanHaeken
JonathanBout
JonathanGuo
JonathanHaws
JonathanLucas-dev
JonathasVeras
Jopilot83
Jordan-Kowal
Jordan-T
JordoVR-Bot
Joren-vanGoethem
JorielBrian
Jose-Marcello
JoseCortezz25
Josefinolis
JosephLeedy
JosephSCH0157
JosiahSco
Jott4c
Jottgfg
JourneyOver
Jozefhdez
Jpwaters09
JstWill4U
Juan-457
Juan4787
JugurthaK
JulesJujuu
JuliaLang
JuliaParallel
JuliusBrussee
Julyester
June976
Junglee-Studios
JuniYadi
JunkFood02
JushBJJ
JustMaier
Jvbass
JvflaBr5224F
JynTora
K-Dense-AI
K-koto-design
K10-K10
K1rit
KAC-Edu
KAJDY2012tvyt
KELI-Kekeli-Christ
KIMOUIA
KISSandDRY
KITcn17
KOALAaufPILLEN
KOL305
KOTBCTAKAHE
KR-BaneDigital
KRTirtho
Kaaponen
KacperKlimas10
Kaktutis
Kakz
Kal-sh
KalebSabo
Kali99xx
Kalyan-velu
KamoTimestamps
Kamuku
Kanak03-star
Kanthorn-wo
Karan9555
KarimDaBoss
Kasim200429
KaspaDev
KatabuchiSugiuchiMatsuzaka
KaueMiziara
KawakatsuShumeiTerajima
Kawatan1927
KazumichiUedaMototsune
KeamoMichael
Keanau007
KeckObservatory
Keekoff
Keelner1
KeganHollern
Kena440
Keny2802
KenyuOshimaToshitaka
KeonFryson
Kermo27
KernelKraze
Kerwin2712
KetchupAnimation
KevinHongGor
KevinJp21
KevinLaux
KevinShiroma
Kevinzh0C
KeyA4573
KeygraphHQ
Khairul888
Khalidelommali
Khushiyant
Ki-er
KichulBae
Kidpech-code
Kierancz
KilicSelcuk
KillianG
KimLuanDEV
Kimuchuu
KingFishyXMesa
Kiruyuto
Kishinada
Kite0301
Kitsuzune
KittyCAD
Kiy-K
Kkray19
Kodux78k
KokeroO
KomaedaChubachiMitsudome
Kong
Koniverse
KornaNet
KotomiMitsutakaOgawa
Kotrotsos
Kral6363sa
Krea-University
Kreioz
Krexind
KristjanESPERANTO
Krock13
Krugou
KrystalMood
KrzyMrmnKlwn
Kucharz37
Kuenoz
KuldeepChauhan1111
KumaSensei2020
Kuzynx
Kyaw-Min-Thant
KyoJamett
Kyorasawa
L-Strick
L0v3Chrix
L0vd
L1ndenbaum
L3P3
LC044
LEON1KING1
LINHUAI67
LIT-Protocol
LJPc-solutions
LMTECHDEV
LOCHAY
LORD-BASALI-69
LOVEUUZ
LRathje
LSSTDESC
LTER-ARC
LUC4S007
LUZIMARKET
Lacuenta5345345
LadybirdBrowser
LaerzeDias
Lagrangeli
LaithAbusada
Lakatos179
Lakatrazz
LakeYS
LakinduRodrigo
LangsamRND
Lars-
Lastorder-DC
LatidudeMaps
LatinoTV495
LauraGomezjurado
Lawaia-Dev
LawandHack
LazyVim
Lazymujmmil
Lazzzey
LeCoupa
Leadmind-Developer
Leaflet
LeapVPN
LeastAuthority
LeeKangHyun
LeeYoungJin
Leey21
LegolandoBloom
Lehuuuuuuuu
LeidejanedaRosa
LeoDhali007
LeoKnox
LeonBlade
Leonard-twy
LeonardoCarreraSilva
Leonardodevcloud
Leonxlnx
Leony76
LeppardSoftware
Lerellion
LessThanJunior
LexKreyn
Lich5
LidaoNote
Light-City
Lightning323
Lightricks
LikeDreamwalker
LiloMarino
LimeCommerce
Lindamuri
Lingggao
Lio311
LisekGuy2
ListenUpApp
Littzzz
Lkkkhjhj
Lmlima05
LoSkana
LoayCoder
Loerke-Lab
LoganAshh
Logiqx
Lolendor
Loobster
LootrMinecraft
LordAtomic
Lordog
LorranPdS
LosAlamosAl
LosCV29
LowkeyLab
Loyalsoldier
Lozwin
Luan-nee
Luanbian
LucakovaM
Lucas-r-Nogueira
LucasCoderT
LucasHJin
LucasWDR
LuciferMax
LuciusChen
Lucky-Creations
LuisBraido
LuisEEduardo
LuisForasteiro
LuisJG8
LuisMc2005v
LuisMiSan
LuisSisCode
LukasParke
LukeyGee
Lulzx
LunarKittyy
LunchTimeCode
Lutherwaves
Lxk5z
LydiaSevelt
Lyksia
Lyra-Core
M-Abdullah5
M-DaniyalHS1
M-Rodani1
M0OXC
M1NDN1NJ4-0RG
M1sterchamp
M506R00
MACM18
MARO-moon
MAxFOrcEspIre
MCJEModder2026
MCTerrenal
MClaire11
MDrauff301
MDuymaz
MEITE18
METaZrAy222
MEfe001
MHSanaei
MICRObolToNE
MISS-Linh
MIV-XJTU
MJAyton03
MKMonkeyCat
MONA100421
MOONSHOP03
MORAX-TBC
MOUAD70
MR-LKB
MRROBOT401
MRnigth
MSaitKrblk
MW0MWZ
MaMeVGC
MaNet-Codec
Maadukan
MachinesDoItBetter-ai
MaciejGarncarski
Maciek-roboblog
Macxim
MadaniCode
Madhu-Harika
MagdelineNg
Magicgnome8
MagikGM
MahdevGiri
MahdiMirzadeh
MahdiehPirmoradian
Maheta123
Mahoneyclan
Mahu123-Locked
MaickCrack
Mainm0e
MaizeShark
MajorDigest
MakamaBrat
Maksim09000
Maksym-Kalistratov
Maksym-Zhuk
MalarmannanQuest
Malkayne
MalwareMusashi
Mametango
MandoHQ
Mandrews277
ManglaSourav
Manikarf8848
ManimCommunity
ManindraDeMel
ManishaDasari98
Manjiri-Kothawale
ManlyTorch
MannuVilasara
ManpowerDC
Manveer04
Maoama10334
MarcelRaschke
Marcos1327
MarcusJellinghaus
Marder66699
Mareek89
Marfeel
Marinakati
Markapfler01
MarkusNeusinger
MaroIng01
MarshalL-son
MartinKeke
MartinezAvellan
Mas0nShi
MasaichiMatsuzakaKita
Masked-Kunsiquat
Maslany1
MasterNoiza
Masterxthetricks
MaterializeInc
Mateus-Az
Math-Engine
Matheus-Assumpcao
Matheus-Borges-Never
Matheus-Fontinele-Alves-Vieria
Matheus-hora48
MatheusTavaresz
MattMello88
Matty67889
Maurg1975
Maverick-list
Mawais12345
MaxBergeron
MaxDistructo
MaxMainio
MaxPuckeridge
MaximCincinnatis
MaximilienProville75
Maxing16
Maxokie
Maybe688
MayoWolf
Mazik2306
McConnell-Properties
McCoughskii
McNickSisto
Meats-Central
MedicD21
Medlegda
MeetKumar5911
Megaboy12346
MeghVyas3132
Meherzad-Sukheswala
Mehtab00007
MeiqMeiq
Melanated-Cyber-Kings
MemPalace
Mengxue12
Meowcoin-Foundation
Mercury13
MerginMaps
MerryByte
Mes0903
MetaCubeX
MethodistCollege
Mfa565
Miaxos
MichaelCade
MichaelJMarsh
MichaelQDLe
MichaelRojas1
MichalStaszkiewicz
Michelangelo27
Micheledv74
MicroCloud12
MicrosoftDocs
Migratory-Birds
MiguelAngcfarias
MiguelG0mes
Miguelxr1
Mikado0906
Mikahza
MikeAlvarado
MikeMcQuaid
MikeoPerfect
MiliMacias
MilkrFX
MillCloud
MilouSapinsky
MineralsCloud
Minerchu
Minh111104
MinhHuuNguyen
Minooo1
Miousik974
Mishraji7322
MisterBooo
MisterFoxxy
Misteri4452y
Mivws
Mkqhwgeeoi
MntMed
MoWei-2077
MobinZamanii
ModaOperandi
MoeMoeen
Mofasshara
Mohamed-ux-beep
MohamedIbrahim101
MohamedJebahi21
Mohameme7
MohammadShahbaaz
MohammedHaq
MohammedShohta
Molunerfinn
Monaliens
Monarch-Devs
MonitorControl
Monster0506
MontaVista-OpenSourceTechnology
Montevidos
Moonfin-Client
MoonlitJolteon
Moosorkh
Mop-u
Mor-Lounge
Morluktom
Mormel1986
MoseleyBioinformaticsLab
Mosweed
MotherSphere
Moumen-ai
MozillaSecurity
Mpakzad922
Mquiuqui
Mr-Hamza1001
Mr-wang007s
MrAbolfazlNorouzi
MrAdder
MrAlvaro2U
MrEvanORG
MrFloow
MrGrigri
MrInspection
MrOtako1k
MrRolie
MrS-ibra
MrStanDu33
MrSunshyne
MrUnreal
MrXaifus
MrZak-dev
Mreshu001
Mri-cia
Mrkiyani001
MrrNounIT
Mrsnookum
MsVBLANK
Mte90
Mtokenn
Mu-L
Mugundhn88
Muhammad-Altabba
Mukesh015
MukundJahagirdar
MultiMindedArtCoder
Multigames-Studio-fr
MunGell
MunnaXbadmash
MurdocXDD
MusclePr
MusfiqueUsSalehin
Mustafa15092
MustafaBozkurt84
MustafaTRKYLMZ
Muzammilt866
MyAiAd
Myloh12
Mynkhck
Myoldmopar
N0Vee
N1ecr0T
N2WQ
N3CR0M4NC3R-dev
NASA-PDS
NAnOFLAREDawn
NCSU-High-Powered-Rocketry-Club
NK-Kaushik
NNEMULB
NULLtm
NXT0911
NYRDS
Nader2121
Nadin550
Nage-Pula
Nahil9225
NaiboWang
NaimNajmios
Najah7
NanmiCoder
Napleton-Autos
Naren219
Narrator-AI
NassAbd
NastMz
NatLabRockies
NataliaWolter
NationalSecurityAgency
NatzMor1
Natzaum
Naufalazmi48
Navaneeth13055
Naviary2
NavidHeydari
NaxeCode
Nbobertz
Ncoder-byte
NeK000
NeXUseCho3000
NeeDKK
Nekerworld
Nel77cee
NeoYuno
NervJS
NeryMatheus
Nesterinfo9
Nestor53top
NetCardVN1
Neurabuzz
NeuroCognica
Neutx
Newbie-make
NewsAppsUMD
NexusMind-Company
NghiaTZ
NginxProxyManager
NguyenAnhKhoaX
Nice3point
Nick2bad4u
NickBProgramming
NickBurness
NickOsipov
NickSettler
Nickgcs7
NicoPro2021
NicolasSalgadoa
Niek
Nik-920
Nikhil-Manglore
Nikhil-Naikar
Nikhilkumarseeda
Nikkei-Visual-Data-Journalism
Nikko-Foti
NikolaRHristov
Nikolexx
Niltonguerra
Nine-circle-list-staff
Ninetycc
Nipun-J-pro
NirDiamant
Niranjanprasad1
Nish16-py
Nitro4CSR
Niuel1099
Nix07
NixOS
Nnanyelugo-1
NodeSecure
Noikey
NolanS-OMG
Nomaryth
NombanaMtechniix
NonStopHitler
NonomuraShinhamaYasuhisa
NoobBotlies
Noodl99
NopAngel
Norbert515
Norbiros
NorteJS
NotAnomie
NotPrab
NotReallyEight
NotThird
NotYourAverageGamer
Noumke
NourhanAli10
NousResearch
Nsomnia
Null748
NullArchive
Nullybeats
Nursedude
Nutreco
NvChad
OAI
OG-sus
OI-OS
OKSH-sudo
OPSSinapi
OR13
OSI-INC
OSMLatam
OWASP
ObaidQadri
OctopusDeploy
OcuPerks
Odania-IT
Offwrldr
Oguzzsancaktar
Oktawian1221
Olshansk
Oluwasetemi
OmarElmasry1
Omeghub
Omkar7637
OnePointOnly
OneeMe
OnitsukaTajiriWakaizumi
Oota-0505
Open-HSC
OpenBB-finance
OpenBMB
OpenCut-app
OpenHD
OpenHands
OpenHub-Store
OpenMandrivaAssociation
OpusPopuli
Orakeshi
Orangeify
Orbetuld
OrcaWhaleLiszt
Oregand
OrientoNubo
Oscar-FV
Otisz
Outlashed
OutliersEcon
OverallPressure
OverflowCat
Overproness
OwlTheBird
OxygenLiu
Oxygenesis
Oyjord
OzCog
Ozdotdotdot
P0KiD0Ki
PAFOULEH5
PCJones
PCSX2
PFCalanca
PGSCOM
PKUFlyingPig
PKUanonym
PPedrosouza
PPilot2
PRISMMesHFurY
PS-O5
PSDestroyer
PTUCE
PabloMasarati
Pac-Dessert1436
PaccDeveloper
PadThaiEnjoyer
PaddlePaddle
Paja73
Pancho0906
Pandapip1
Panniantong
Panopan09
PanseBossuSmecheru
ParcivalDev
Parham11657
ParmaGianni
Patina-Network
PatoGGs
Patolinotop
PatrickJS
Paul365x
PaulJMaddison
PaulSpoerry
Paulescu
PauloVinicius02131
Pavithravasan45
Pc-bytn
Pcfilho
Pe0ny9-A
Pearlssx
Pedro-Verissimo
Pedro-a1
PedroAugusto08
PedroFake02
PedroHenriqueNS
PedroLages
PedroLuc-cpu
PedroMontolive
PedroSCY
PedroTatibanoWorkSpace
PeeBee66
PentestPlaybook
PepeBlinksho
PepperDash
Peresteks
Performacentric
PerianDevelopment
PermanentOrg
Persistence-AI
PeterCardenas
Pezmc
Ph3r0X1337
PhanToMpYLoNl
Phani4658
PhilaniMhlongo
Philip2024394
Phuc99012
PhucTran2955
Phyrone
PiPiDaStRiC1
PierreGode
Piggo-Games
Pikago-hub
Pillmaster
PiniGini
Pinselohrkater
PipFoweraker
PixeledLuaWriter
PizazzGY
Playmaker2345
Pletea-Marinescu-Valentin
PlexPt
Ploscha
Pluani
Polarssj
Police-Data-Accessibility-Project
PolicyEngine
PolyMC
Ponrajk22
Pooja29Shree
Poppaswoodcreations
Porcupine-Factory
PorterHenyon
Posaidon68
PostHog
PostgREST
PostgresGUI
PowerShell
Prasant-Pradeep
Praveen1345
PraveenAShukla
PrimeTheKid
Prince7004
PriorityLexusVB
Priyanshu3369
ProfessorPantoja
Programmercito
Project-Eden-Club
Project516
ProjectMinimo
ProjectMunnoi
Projeto-Pindorama
ProofOfLegWork
Prophet001
Prosper0013
Proyectos-Spring-Telecom
Pterosaur
PufferTeam-ModArchive
PulseBeamDev
PumasAI
PureCypher
PurpleRainAndMJ
PursuitOfDataScience
Purva-A05
Pythagora-io
QMatSuite
QSCTech
QTTECH2023
QasemMagdi2002
Qdigital
QuadON
QuangHa2k1
QuantumChemist
QuantumNous
QuestPackageManager
QuocLam98
R-Computing-Lab
R-y-x
R00BSKE
R0zu
RAJVEER42
RAinCaPEbite
RC219805
REVERSEDCD
RGodwinDev
RH2026
RITIKHARIANI
RLAlpha49
RLabs-Inc
RLicasESS
RMRattray
RNT13
ROKT
RSSNext
RUKUNDOETIENNE
RVC-Boss
Rabenherz112
RafC1978
RafaelParonis
Rafeejooo
RafitaG22
RaglemL
RagnerMG4
Ragnonn
Raheel-baksh
RahmaMohammed-1
Rahul-bot-star-sudo
RaidenEI21
Raidensz
RamaJalab
Randomsito
RankMegaCraft51
RantuchoM
Raphiqui
Raphire
RaphyStoll
RaquelStefany
RatulHasan
Raulads
RauloGti
Ravenpac
Rawishanka
RayFernando1337
RayZ0r-007YT
RaydenLabs
Razvan-tech
Rcediel99
ReVanced
ReXooGen
ReactiveX
ReallySnazzy
ReaperGithubOfficial
Red-A-Hawk
RedBFA
RedFiveZero
RedHatProductSecurity
RedTeamSubnet
Redaghafir
Reddomgt
Reep3r
RegisCA
ReikiC
ReinaDNA
Rekl0w
Reluvasile06
Renan-Kaic
Renan-Olovics
RenanFumis
Rengammal381
Renokon-ASI
RensithUdara
Renusito
Res42
ResetAutoDetails
RetypeOS
ReyLanTra
Rharan-Ru
RiRa12621
Rianna113
RibeyeDundee
Ric2hood
RicardoBRJ-Dev
RicardoEscobar
RiccardoPernciano
RicherTunes
Ricky-yu
Ricky2148
RidgetopAi
RidhikaMadan
Rijalpratama23
Rikelme7793
RimEl67
RiseInRose
Risk-DAO
Riskitutorial
Rith123456
Riverlance
RizalAnas00
RizzTheWalker
Rjj18
Rjsoso
RoKiLi8675309
Rob-Barefoot
RobChiocchio
RobThree
Robitch
RoboJackets
RobotoSkunk
Robson-pds
RobynIsBlue
RocketChat
RocketSurgeonsGuild
Rocky999-py
Roddyw123
RodrigoMartini02
RodrigoSC89
RogoLabs
Rohit19060
RohitGuptaRaja
RokSkrbec
Romain-Portanguen
Romainiaccc
Roman01
Ronak2436
RonaldoBueno16
RoniXt
Rony-Soc
Roop81
RosGMM
Roschach96
Rossettaylm
Roxi27-dising
RoyalOughtness
Ruaa-A01
RuedigerVoigt
Ruslex1234
RvnKali
RyanTheRobothead
S0vryn9-C011ect1ve
S3x-and-Driv3
SANDAG
SAP
SAVentures
SCEDC
SHJFeng
SHOBHIT910-netizen
SILX-LABS
SINHASantos
SJ-COGV
SK-67
SKAPDN
SMKH-PRO
SMatvii
SPANERlab
SPozder3
SSBAB86
SSRQ-SDS-FDS
STRHercules
STelLArraYsIg
STranslate
SUDI-IEER
SULTANSSHEKH
SWA-TeamQ
SYSTRAN
SZRabinowitz
SaZiKK
SaaStacked
SaahithShetty
Sabbadini10
SadxSenpai
Sae-Eng
SaeedX302
SaeedYasin
Safe-DS
SagarKumar96
Sage-Bionetworks-Workflows
SaicharanKandukuri
SaidChama
Saidpc18
SaimaWaheed-Student
Saimon9797
SairanSerra
Saispecial
Sajid064
Saka2e
SakdipatDev
Saksham7791
SakuraIndex
SalahKhadir
Salamanderson
Saleh7
SalesforceCommerceCloud
Salimarka
Salmajibeh
Salohokin
Sam-12s
Sam22008
SamErde
SamMe1990
SamNet-dev
SamPeterson1
SamSaffron
SamStarlling
SamTusick
SamarthKulkarni20
Samfaria2002
Samiaraq
Samo26
Samseeee19
Samudra-Gargo
Samue1eun
SamuelDev
SamuelMolina13
Samuelsan03
SamyrMarjoub
Sande-Ricardo
Sanders-Revived
SangyeopYeo
SanjamRaj10
Sanmilie
Sanrosdl
SaphirEduc
Sarapakistan0
SaschaLucius
SatoshiPortal
Satqm
Satttoshi
Sauravsk1
SavvyProp
SawSimonLinn
SawyerHood
SayeedAfridi
Scalingo
SceYanis
Schappo
Schlatter220
Schlorke
ScholarTN
Schoperation
ScootDoctor
Scorp510
Scorpio69t
ScottESanDiego
ScottKayes-McKesson
Scoutman01
ScrapeGraphAI
ScriptsSandbox
SeJonJ
SeTT7
SeanFDZ
SeanGolez
SeanHostetter
SebaPythonGPT
SebastianTadeoGuerraCeron
SecOps-Institute
Securitybits-io
See887777
Seelan-Guna
Seigiard
Seiseis
SeleniumHQ
SemperAdmin
SenatiQrIngreso
Senjinrl
Senku002
Sequel-Ace
Serc999
SerenModz21
SerenityOS
Serial-Studio
ServerSix9
Setsofi
Seyiboski
Sf5pW0HTjyyNmGhab0HXdOkB76PJOpRn
Sfeldman76
SgtCoDFish
Shadik23
ShadyDonkey
ShaiModingGit
ShaironYT59
Shajahj9292
ShakaVibe
ShaneIsrael
ShantGananian
Shantanu-Dhakal
ShareX
SharpMUSH
ShayneIsMagic
Shellshock9001
Sherex
Sheriffelrefaey
Shh12308
ShikiYuriSan
ShinnChow
ShiroYasha211
ShirokamiRyzen
Shobithkv
ShocKwav3
Shonee
ShreyaJaiswal1604
ShrutheeshIR
Shubhamsaboo
SigNoz
Significant-Gravitas
SihanXU
Sija
Sikbik
SilasPires
SilentDemonSD
Silentely
SillyTavern
SilverWWW
Simon-Busch
Simon-ux
SimpNick6703
SimpleCodezApps
SimplifyJobs
Singtaa
Sinnema1
SiqGay1902
SirKubiac
SirYadav1
Sivakumar1529
Skidy89
Skilledconsultant
Skoldz
SkrOYC
SlamBamActionman
SleepyG11
Slush1004
Smart-AI-Memory
Snailclimb
Sndivrgwn
SnowFireWolf
So-in2025
SoWiEee
SoccerStat
Socialeap
Sofiane5959
SoftWare00750
SoggySupernova
Sohan4-c
SolanaVault
Solido
Solomanchik
SolomonBafna
SolomonChrist
Somanhussain
SonPari1
Sonarr
Soofmaax
SophiaCombes
SortableJS
SoulRaven
SouleymaneBa88
Soupy-dev
SourceBox-LLC
Sozi-source
SpaceCanopus
SparkDevNetwork
SpenserJ
Splish-Splash
Spomky
Spoon3775
Spr-Aachen
Squavv
Squidly0208
SquirrelJME
SrTroche
SrcsBetaPDXCanaryUser
SrcsGammaPDXCanaryUser
SrcsProdDUB3CanaryUser
SrcsProdPDXCanaryUser
SriSathyaSaiVidyaVahini
Sriniketh01
Srishtiuv
Sstron0
StORMYGuStCRe
StaithValanthis
Star9002
Stars1233
Statak
Statistics-Short-Courses
SteffTek
StemmlerSisters
Sterling1111
SteveGoguelin
StevenBlack
StevenU21
Stipool
Stirling-Tools
Stonemercy
StrangeQuark
StrawberryMaster
Stremiouser666
StudioLilac
StudistCorporation
StukFi
SubhanshuMG
Subin-Vidhu
Sudhaanshuu
SugarNekoE
Sugoto
Sujalkumar007
Sujhavsingh
SultanSakai
SunnySussy
Suntae-Kim2020
SuomiYuki
SupaDao
SuperJC710e
SuperLlama88888
SuperUnlimited
Superoldman96
SuperrNaruto
Supprise0901
SurajGeddam
SurajPDTPL911
Sureway100
SutEain
Sutee-Seesing
Suyama-Daichi
Svarosk
Svision
Swatto86
Swingle150
Switch-Software-Solutions
SylvinIsamaza
Sylvn001
Synapsecom
Sypexxx
T-UDOM-2017-02736
T3DStudio
T8RIN
TA-Lib
TBog
TCGamer2413
TECH7Fox
TFK70
TICENITS-png
TKSN25
TKrljan
TLantern
TNTwise
TORIFUKUKaiou
TOnychen5632131
TRAXZZSTUDIOS
TREEWE1
TSO-AG
TTtshepiso
TUM-I5
TabetSalwa
Tacamisera
TahaMustafa75
TaherGrayson24
Tahsan203438
TaiLe1101
TaiwanVtuberData
Taiwrash
Takas0522
Takuma2025
TalkaOrg
TalonDragon000
Tamas-cymk
TametoInamiRyuzan
Tamicktom
TanNhatCMS
TanStack
TaniWanKenobi
Tanishq771
Tanlouie
TannyBlaze
Tanv33
TapXWorld
Taptastico
Tarkhubal
TarnishedMiku
Tarquiano
TauricResearch
TautLuka
TayoooEPPEP
TeTiRoss
TeamNewPipe
TechThiha
Technest-Tech
Technetium1
TechnicolorPhoenix
TechoChat
Tedytobias
TeemoInOxford
Tempest-Solutions-Company
Tempestugo
Tencent
Tencent-Hunyuan
Teopeo4099
Terkala
Terradue
TerrariaCraft
TerrenceLGee
Teslemetry
TestingBytes
TetricusLabs
TexasInstruments
Textualize
ThaerYahya089
ThallesP
TharinduSilva2019774
ThatN3rd
Thatguysnothim
The-Art-of-Hacking
The-Band-Solution
The-Briel-Deal
The-Flip
The-Forbidden-Trove
The-Viccyware-Group
TheAlgorithms
TheCatPerson
TheCryptoChad
TheEconomist
TheFlood424K
TheGainsLab
TheGreatPythonCoder123456789
TheJoe1990
TheJuanAndOnly99
TheLovinator1
TheLukCraft
TheMeinerLP
TheNexusReborn
TheNexusZen
TheOGboy
ThePrimeagen
TheRakeshPurohit
TheRealSaiTama
TheSpaceDevs
TheTechOddBug
TheThaoriGtHb
TheTitanrain
Thebestharrison1221
Themj77
Themxhiguy
Thetiedyeguy
Thevncore
ThiagooSG
ThinkProteo
Thomas7899
ThomasGRoberts
ThonnyRG
Thrilleratplay
Thrima97
ThroughLee
Thugney
Thurnreiter
Tiago19480521
TiagoDanin
TikiDog
Tiktrix
Tim-herbie
TimPauly
Time-rgb-dev
TimerErTim
TimofeyMaximov
Timtamyimyams
Titusmaverick
Tivana-Ridi
ToanTM5149
TobKed
Tofu1304
Together-Not-For
TokuToyoshimaShigeko
TokynBlast
TolgaDurman
TomArrow
Tomaubier
TomerD999
TomoeMami
TopDataNBA1
TopperBG
ToppleTheNun
Torres7707
TorresStiven
TotalTodoFull
TouchRefletz
Toygar-m
TraceDesigns
Trae37
Trafficker3rk5
Trapp2988
Traverse-Research
Tredoux555
TrendySloth1001
TriliumNext
Trimamkash
Trinea
TrinidadPatrick
Trocdigital
Trozz
Trux
Tungtran0310
TurkeyGamings
TushantMan
Twepgit
TyMurrayELM
Tykillita
Tymooh
U-Keun
UAB-OPL
UAlberta-EcoCar
UBC-CS
UCSF-HPC
UHDanke
UN-OCHA
UNEOXQ
UNRNMETEO
USF-IMARS
Uchida16104
UjjwalKapoor-UK
UlisesG13
UltimaAngel
Ultimate-Hosts-Blacklist
UltimateMenu
Umarsatti1
UmmayAliza
UmutKorkmaz
UnEpicier
UnboundTechCo
Undistraction
Unitech
Unpiloted0852
UrielCendon
Urmomslasagna
Urriste
User0332
V1RE
V2RAYCONFIGSPOOL
VATSIM-Pakistan
VIGNESHWARAN6059
VIKASH-5938
VITA-Group
VSCodium
VacationReady
Vachek100
Vadimkin
Valarcos
ValenHumano
ValenSello
ValentinM83
Valerii-Synenko
Valisoaromuald
Valle-u
VanishingTacos
Vansh16aug
Vasil1001
Vault108
Vdoti1
VecorDEV
VectifyAI
Vector-Coil
VedalAI
Velserin
VeltronNET
VenkyVishy
Vhari-Maven
ViaLikeToDEV
Vibhu9520
Vico-de
Victor-JB
Victor-ro-dev
Victor2752
VictorFrancodaCosta
VictorLux
VictorSilva27
Victorcalvaperez34
Victorgame59
Video-Reason
VideoScape
VihaanVeer10
Vilakshankh
VilaxDev
VillaltaE
VincentCinque
ViniciusOliver-stack
Vinif43
Viniirb
Vip9321
Vipulsingh1905
VishalKumar1902
Vishwaksena94
VismayBidwaik19
Vitalykek
VitorIMuller
VitorMours
Vivekshah20002
VladBlnO0
VladChat
VladimirSaenko
VladyslavVagin
VoidSutdio
VoidmatrixHeathcliff
Volence
VoltAgent
VolvoxCommunity
VoronDesign
Voyajer
Vp9861908406
Vrooli
Vsonneveld
Vthat50
VueTorrent
VuwCTF
VzoelFox
WAELisGeekin
WAPlTY
WEIFENG2333
WEZO2005
WHOIGit
WHWONE
WHYJM
WLCB-LP
WahidinAji
WailYacoubi9
Waldstation-MWU
Walid3112
Wallacesalima
Walukapah
WardedC
Warfactory-Official
WarmedxMints
Watachu555
Water-Wind-Official
WayibKahil
Wazbat
Web-Online-Concept
WebAssembly
Wei-Shaw
WeihanLi
Weixi138
WelingtonCarlos
Wellbrito29
WellsSA
Wfelipe2011
WhenWen
Whisperpiano
WhomightIB
Wifx
WikiAr
WiktorKociuba
Wildfire0007
Will-So
Will436851
WillHen
Willcataco-los-papus-y-Sebas
Windipuspita
WindyFeg
Winiciusrezende
WireStar-Networks
WoXy-Sensei
Wolfe-Jam
WomkaLabs
Wooohan
WordPress
WorldHealthOrganization
Worldbox-OWL
Wow254555
Wox-launcher
Wrenky
WsNicuur
Wulfsta
X-Zero-L
X-oss-byte
X3NPlays
XAONIX
XIU2
XNBlank
XS-study-discuss-research-station
XTLS
XX-net
Xabiranjha
Xenthio
Xeruloudon
XiaojieZhuForThree
XiliJon
Xiorykrm
XiudingCai
XomyakFake
Xon
Xposed-Modules-Repo
Xtreme-O
XxGMGxX
XyuzalKiller
Xyzrr
Y0ngg4n
YAYLOLDEV
YAYUN123
YC-TAN
YS-RAPTOR
YUZU-Hub
Yabsra28
YacoubAl-hardari
YaeMoneYasutaro
YagneshP
Yahya222F
Yakketo
Yaman-lua
YamauchiYudai
Yamiqu
Yanag1-san
YangHanNg
Yaponica
YaronKoresh
Yashwanth9394
YassineChahdi
Yeachan-Heo
YerayAR
YgzArslan
YihangChen-ee
YmidOrtega
Yneth
Yo0l0
Yoast
Yoast-dist
YoeDistro
Yomayratorres
YooJinmo
YoshiMan
Yosuraki
YouKnowBlom
Younessamg
Youqssed
YousefMysara
YuanJie2001
YuenEye
YugenPhotog
YuheiNakasaka
Yulijouji
YumByte
YunaiV
YunscCY
YussefTaie
YusufA739
Yusuke4869
Yuto299
Yuunano108
Yuzufi
Z-Siqi
Z4nzu
ZAE666
ZAKIRAM0
ZENFRAME44
ZERO24680
ZHDreamer
ZachFontenot
ZahraEL20
ZainCash
Zaker237
Zayden-Cyber
Zayscripter
ZeRana
ZeWaka
ZeXoGod
Zeegfreet
Zeeshan564
Zeka002
Zendevve
Zenetics1
Zenskistudios
Zephyr-Zhang99
ZephyrTFA
Zerohertz
ZestyZenitsu
Zeuslangsakalam
Zezo-Ai
ZhangLi1984
ZhangYuYYDS
Zhanjii
ZhiXuanWang
Zhou-Xuanyu
ZhuLinsen
ZhuoZhuoCrayon
Zhytou
ZiYuCai1984
Zie619
Zinebbrk
ZingyAwesome
Zokka97
ZoltanPepper
Zoubird
ZuodaoTech
Zurdo1007
ZvonimirSun
Zwaga20
ZweMannKyaw
Zymbit-Docs
ZythiQ
ZzZezo
a-ghorbani
a-rahimi
aERoswiFtDATA
aabdelfettah-art
aabs
aaeeaa413
aafre
aahmed03
aaif-goose
aakku106
aaron-soto
aaronamano
aaronedev
aaronjoshi93
aashitha20
aavetis
aayes89
abd-elrhman-khaled
abdelazizfouad
abdelfattahfekei
abdelghafour233
abdelrahmanelsheikh
abdelrhman-arnos
abdfnx
abdoulayetraore07
abdulhafidzri
abdulrahmanashraf5594
abelfleitas
abhi-arya1
abhi123-dev
abhigyanpatwari
abhijitshinde1309
abhisheknaiidu
abi
abi-widiarta
abian123
abiosoft
abirkhan20
abletoburntheweb
abo-laren-iq
abouelnour1
aboutcode-org
abracadabra50
abrehman332
absgeoviz
abuldevx
abunawas-study
abysswatcherbel
academic
acemetillidie0001
achachaymen1986
achessor
achieelfarh-coder
achuanya
achudars
ackccess
aclemons
acmesh-official
acsalameh
actiniy
actions-rs-plus
actualbudget
adam-gaia
adam-p
adamahmed29623-bit
adamavenir
adamdecaf
adamdjbrett
adamjava2023
adamlaska
adamrobirto80-maker
adamsanclemente
adamshazad
addyosmani
adepurwo
adeschen
adibahsan
adibhatt10078
adilhyz
adimStrong
adisuartana
adithyaaditya
aditya9738d
adityasudhakar
admand18
admariner
adminlby
adminouyang
adnanadrianus
adrianleb
adrianovarlotta
adrienm7
adrmitbro
adyaafandi
adymob2024
ae33333rg54y
aeren23
aeubanks
afdz1
affaan-m
afmesa3040
afriggenpacketyo
afrizalfikrii
ag8
agamlatiff
agathaagni
agentscope-ai
agentskills
ageron
aghersidev
agile-learning-institute
agk1190
agno-agi
agoodkind
agung2001
agusmrbeast
agusprayogi02
agustinfitipaldi
agustinusnathaniel
ahad580
ahb-sjsu
ahjragaas
ahmad-AI7
ahmadOlawale008
ahmadsailpil
ahmadzendi
ahmeddahy134
ahmeddemirezen
ahmedelhwary
ahmedhosnypro
ahmetbabaci
ahmetissam
ahromcom-spec
ahsantaqveemofficial
ahshmandi201510
ai
ai-dynamo
ai-implementer
aicantera
aicore
aidaliz
aidanouckama
aidansedgewick
aiditaji
ainarend
airbnb
airtonloureiro
aisaf8873
aishwaryanr
aistoreemporium33-cmd
aizazwahla04
ajdre2015
ajeetdsouza
ajmaradiaga
akhilk07
akhilpanchal
akillisletme
akkart-aws
akkul0
akkundaze
akleinman405
akoip
akra-devs
akrista
aksarlaode
akullpp
akum2
akundc816
ala-wq
alacritty
alan2207
alanburchill
alancmuhamed-alt
alanleech129
alanpbm
alanrezendeee
albamartineznovoa
albertbuchard
alberti42
alchemyrpg
aldebaran1805
aldkfxotest
alebcay
alecocosette
alejandrogiga98
alejandrojossuevalverderetana-glitch
aleks21p
aleksandar-radev
alemiranda-dev
alenna-io
alerezaaa
alessandromrc
aletienne
alexTvirus
alexander-alegre
alexandre-costa-81
alexandresc
alexcavani
alexdon256
alexeygrigorev
alexlabuda
alexmolas
alexmsantos
alexniemiz1
alexnuttinck
alexohneander
alexparjalex
alexpasmantier
alexreisner
alexta69
alexvera626
alfi0812
alfianapriansyadp
alghzwanik9
algo-visualizer
algotables
alhemora2727
ali-bilal-dell
aliahmed-io
alibaba
alibaba0010
aliebuck
aliend
aligcgl
aligoraya202
aliikhan1323
alikhaled14589653
alisoleah
alizarin97
alizzycraft
alkohout
allen0099
allenporter
alleofortinet
alligitor
allinoneapps
ally-ahmed
alonimail
alparslan0m-bit
alpha77x
alpha9295
alphaonex86
alpinejs
alrabadibi
alshbh-com
alter-ias
alter15926
altinsoft
altruhub
alvarotrigo
alvszph
alwaysnew
amaan-fps
amaddddddd
amadhaziq
amanuelgmn
amarenderreddy123
amariitheone
amarnaud2
amasiero
amatgil
amazing010692
amazonlinux
amba230
ambicuity
ambv231
amdsmi
amedsawadogo
amendez13
amingorish-dev
amirbiron
amirhussainnn
amirkma
amirolastimo
amitbiswas1992
amitpatole
ammein
amn-nl
amoldeshmukh18
amountice
ampaignitious
ampcode
amplify-github-test-hkg
amplitude
amrajib
amruthpillai
anacarolliny
anacedragon
analogdevicesinc
anandijain
anandpatel504
anasalkhateeb08-jpg
anda-ren
andatoshiki
ande3836
ander1044
anderlli0053
anderson-webops
andersonrodolfo
andersx
andlogreg
andr-ec
andrealmeida6
andrealvesrangel
andreamitsuoka
andreasfernandes93
andrecoedev
andregattdev
andrei-pavel
andreialionte
andreijiroh-dev
andrer58
andrersilva96
andres070415
andrew1991x
andrewGhazi
andrewtheguy
andreykaipov
andrii-marchenko-pineal
andriivasylchenko
andrmkrff
android
andruszd
andrzejressel
andrzejsiemion
andy-roper
andychu221
andyrewlee
anekinL
angelhivilla
angelo-web-aviles
angelobreuer
angggsoft
anglofilo4497-gif
angosprojetos
angular
anisayari
anishboddu-90
anjoscd
ankitgupta2107
anklav24
anmagoS
ann61c
anoma
anomalyco
ansible
ansufd1ne
ansys
ant-design
antarxo
antfu
anth0nycodes
anthonibs
anthonyespirat
anthonymarinov
anthropics
antipro
anton-io
anton-zherebkin
anton2423
antoniopark
antony0710
anubhavrajput07
anubhavsrivastava
anujyadav294
anumfreelancer5
anuraghazra
anuvgupta
anvaka
anwarosyidi
anwarpagu
anyenvs
anywave
aortizt
apache
apakabarlabs
apan1121
aparnnar
apexcoaching123
apexprogroup1
api-onlines
apiarymind
apideck-libraries
apip-web
apistech
apocalypsebot
apolloconfig
aponcedeleon-tech
apple
apple037
applebiter
applecider-it
appoc0014
appsmithorg
appwrite
appyem
apsun
aquaproj
aquasecurity
ar3s27
arandomguyhere
arasecomse
arashesmailian
araujo-leo
arcade-cabinet
archcorsair
archlinux
archstepboyz
ardittristan
aria2
ariasbenraq
aridiosilva
arieltyson
arifarslan34
arii
arijunior2020
aris9697
aristocratos
arjones88
arkadiyt
arki-tech
armadanpagala88-code
arman05075
armando1345
armans-code
arnereabel
arnolddelaguila
arnt
aron-muon
arrabisimo5-dot
arrietasolucionestecnologicas-oss
arrrslan
arsac
arsenaid-yere1
arshadmangrio67
arthi1924
artlung
artofscripting
arukimu
arunim-io
arwinzbronder-ux
aryan-binazir
aryan29-dev
aryanraj07
asa-holland
asabaal
asemic-horizon
asg-01
asgeirtj
ashabbir
ashiksparks
ashishpatel26
ashishps1
ashok9315-cmyk
ashortsleeves
ashramwen
asifhussain60
ask7ko
aslafy-z
asm0dey
asmvik
asquitt
assafelovic
assakabio
asta4work
astechsupport
asteriasmoons
astorise
astra3code
astrainfinita
astral-sh
astrodragonv
asturiashacking
asunbird
asxs123
at-warp
atejap05
atelic
atesliasiaykiri-cyber
athbialm55
atiohaidar
atlas-devel
atlaslattice
atlassian
atomburn
atorgoffice
atsuki-sakai
atsymboldot
attikurin
attributech
atuannguyen101-dev
atuinsh
augustkeller
aurAcHIpRUN
aurasystemsai
aurumfox
ausimian
austencloud
austinbean
austinrecruitomatic
authelia
autowarefoundation
av18live
avandeventer
avantlehq
avataer
avaycele
avelino
aveshkhatik
avhaymart
avishj
awcodify
awesome-foss
awesome-selfhosted
awesomedata
aws
aws-aemilia-arn
aws-aemilia-bah
aws-aemilia-bom
aws-aemilia-cdg
aws-aemilia-cmh
aws-aemilia-dub
aws-aemilia-gru
aws-aemilia-iad
aws-aemilia-icn
aws-aemilia-lhr
aws-aemilia-mxp
aws-aemilia-nrt
aws-aemilia-pdx
aws-aemilia-sfo
aws-aemilia-sin
aws-aemilia-syd
aws-aemilia-yul
aws-amplify-jp
awsr
awxkee
ax-col
axAilotl
axel4ro
axelbol
axilmar
axiom-of-choice
axios
axueiwaka
axzxc1236
ayanasifa986-svg
ayantuladhar1
ayasamind
ayasheriefr-cmyk
aydozy
aymen-igri
aymenfurter
ayoub637
ayslan-s2
ayu9i
ayushpradhan-dev
azizijunaid
azmrconsulting
azu
b0id
b0o
b74laser
bETAGHostnEXT
babachar20
babapuroy
babel
babyfox1306
babyhacker119
babysor
bachasia
backstage
backwardspy
badboys88888
badges
badrusiddique
bagisto
baguchi
bagus-api
baimaomiao
bakkuer
balanciagahaze
balazhaa
baleen37
balena-io
ball603
bannedbook
banq
banteg
baonudesifeizhai
baotran-bryan
barakb
bargainsshoppekenya
barrersoftware
barringtb-hash
barswebadmin
bartgottschalk
bartolito01
barton-willis
bartpatotas
bartventer
baruaningongo254
basam1543
base
basecamp
basemanbase
bashonly
basil
basillatif
basoro
bassam-st
batuhanyus
bautiilb
bayudwimulyadi
bbil
bbylw
bcgov
bcit-ltc
bd82
bdu-birhanu
be-karim
beaglesecurity
beam41
bearcove
beatrizmunhozl
beatrizqs
bedirhan327
bedrock-kv
beego
beeracs
beila
bekrimation
bemnet-21
ben6brewer
benabub
benard-adewole
benbucksch
benfoxall
benhix
benji-lewis
benkhelifamohamedtaher
beno5950
benpalmershow
bensugursoy
benweinberg89
bepass-org
berkantsoytas
berniemackie97
bersler
bertinamia-ship-it
beruchiii
bervProject
betojin
better-auth
bevyengine
beyzauzun797-gif
bfarhad
bfrye1973
bgels
bgervan
bgolbere
bharrison21
bhaveshd9
biOSPaRkfurYq
bielsawada
bifurcation
big-gsu
bigbetroyal-lab
bigcrimping
bigdargon
bigmikecreates
bigskysoftware
bilal0399
bilalbelhaj1
bilibiliLXZY
billie8383
billofrightsinstitute
bilyfoster
binary-1024
binary-husky
binarywang
binblast
binhnguyennus
binsoore
bintang25a
binwiederhier
binzcodes
biosimulations
bip-river
birdneststream
birnxnet
bitanmani
bitbaymarket
bitcoin
bitforge
bitminetrackers
bitsperity
bittumon
bitwire-it
bizkite-co
blackmatrix7
blackswanalpha
blackzackdev
bladstaz01
blaineam
blakeblackshear
blankdotspace
blascokoa
blawal62956
blckmn
blecklaef22
bledxs
blevlabs
blhk0532
blitzcolo
blok30zalivanje
bloodchen
bloodf
blueCFD
blueimp
bluesabre
bmad-code-org
bmgftecnologia
bmokrytz
bmwalters
bnahmedsoumaya00
boatbod
bob-beck
bobbyleg44-star
bober2221
bobfile666
bobthegrownup
bodrick
bohonghuang
boimenredd
boisvert42
boiverde
bondjames12
bonjirii
bonnex95
bonny1992
bonuscalculator
bookwyrm-social
booneema
borisfritz
borisnorm
borkweb
born520
botpanel23-droid
boxpush
bppgumukmas8-tech
bpsmojokerto
bpzhang
bq2015
br4ndol
br4yd
brad-newby
brad-richardson
bradbishop1978
bradleymoller-source
bradtraversy
brahimrizqHireme
brainsnorkel
brainz-lab
brandon99-hub
brandonmendoza1
branislav1989
brave
brayvid
brb-3
bregman-arie
brendanlong
brenobattaglin
brentiswong
brian991019
brianpgerson
brighams
brillout
brob
brodieberger
broly907246
browser-use
brs14shn
brucehart
bruhh-988
brunnoandrade
brunooofernandesss
brunoxy01
bryantorres97
bryanweaver
btcgpt
btgrant-76
buckbanzai
bug-ops
bugbounted
buhtigd1
buildcores
buildingblocks88
bullmoose20
bumptech
bun920
bunkangen
burggraf
burmese-tv
burndown
buroa
buyukakyuz
bviana
bxhuynh
byoungd
bysop
bytedance
bytematebot
bytesloop
bzigterman
c00lkiddpostshaxxs
c0d3l0v3r-HeHe
c1rus
c2c-Ride
c2fc2f
cOSMIcShARdCO
caceiro
cache51
caco3
cadaver
caddyserver
cadeon
caengen
caesarakalaeii
cagatayuncu
cagavriloaie
caimanproduccion
cain19811028
caio-venancio
caitlon
caizongxun
caizoryan
cakirerayburak
cal-itp
calcom
calcuis
calebHankins
calliora
calmsacibis995
calvinhsia
cameroonk
camila-aa
camptwright
canalforme-official
canbeMax
canberkvarli
caneesh
caniform
cannarocks
canyonroad
caperren
capybara-pro-code
car7oskdr
carbon-app
carbon-language
cardano-foundation
cardtechie
care-yoga
carlory
carlosacchi
carlosacostap-unca
carlosapgomes
carloschinga
carloscoronatax
carlosmorette
carlosupreme
carlozanieri
caron-oss
carrotwaxr
carsonmellblom
cartridge-gg
caryyu0306
casey
cash94
cashdooin-ai
cashkg
casman300
cassiotakarada
castilloencine
catalystneuro
catherinehervey-VC
catplotlib
cauemustafa
cayboy664
cbrgm
cbuijs
ccaglayan
cchin711213
cclljj
ccordoba12
ccp-eva
cctonelli
ccxt
cdklabs
cdmdc4
cdnamd
cdog-gh
cdrodriguez
cdynjm
ceddybi
cekkey
celery
cengizxturkes
centralmosque
certbot
cestoliv
cfenollosa
cfetherling
cfjedimaster
cfsmp3
cgoesche
chaady-max
chadlipscomb
chaitanya-327
chaitanyame
chakra-ui
chamburr
chanbin
chaninlaw
chaos-block
chap-data
chapmanjacobd
charbelchdid
charchess
charguer
charlax
charlesjn541
charlieblandai
charlielidstone
charly140
charmbracelet
chartcatalogs
chartjs
chatanywhere
chatboxai
chatchat-space
chatgptuk
chatichai
chatman-media
chatmp
chattiavato-a11y
chatwoot
chbrandt
checkstyle
checkurasshole
cheeaun
cheeeeeeeeeeem
cheeriojs
chen0430tw
chenfeng-huang
chengcx1019
chengliming1015
chenglou
chenlee86
cherifdev-max
cherry0ung
chessgrandest-prog
chevcaz28-ai
chezzycheddars
chhag
chickenandpork
chiefGui
childebrandt42
chinabugotech
chindanai
chinese-poetry
chinmay-sawant
chippy-ao
chitang233
chittalpatel
chlbri
chlink2025
chomp-chomp-chomp
chopratejas
choupijiang
chrisbkdev
chrischongyj
chrislgarry
chrispaynter
chrispower43
christerso
christfriedbalizou
christianboyle
christinaramkissoon
christinvan
chroma-core
chubin
chuhaiphu
chuho
chunwangpro
chunyu0208
chusuntv
chyiyenwang
cicsdev
cidkumagai
cillianbc
cinara-neis
cirruslabs
city96
cityofsanmateo
cjchandler
cjpais
ckdnd99
cl-kazumi-nakajima
cl0reto
clash-verge-rev
claude89757
claudineigms
claymore666
cleardevice
clementine-player
cleyton21
clgmgmt
cli
cliffhall
climatepolicyradar
clirdlf
clk-project
cloudback
cloudflare
cloudopsworks
clover
clspeter
clusterzx
cmderdev
cmmid
cms-sw
cn-text-talk
cncf
cnliux
cnmeeia
cns-iu
cocbased
cocopuff2u
cod3cow
code
code-wheel
code-yeongyu
code3-dev
code4kit
codec2021
codecrafters-io
codedefence
codefeld
codekalbox
coder
coderbean
codermert
codernaveen101
codeskraps
codewithsathya
codex-team
codingcodax
codingmster1
codyman765
codysmith-ops
codyvogt
coe-itdepartment
cognitivegears
cogusp
colbymchenry
coleoguy
colinhacks
colttmjennings
comet-ml
comm-hub-myco
commitkit
community-scripts
comorebi-notes
compdecon
compellio
composer
compulim
compute-toys
computerproject135
concierge-at
conda-forge
conductor-oss
conduix
configway
constellos
constructions-incongrues
contains-studio
contentful
contentstack
continuedev
contratosapp
conversn-io
coolbart1973
coollabsio
coolsnowwolf
corey566
coreybain
coreybutler
coreyhaines31
cornellh4i
corrupt0303
corvus-migratorius
cosmix
cosmogang
cost0142
couchbase
coursementor
cover-del
coverUP2
coverdashllc
cowboysdude
cowprotocol
coxyj86
cpsoinos
crannk
crazzywizard
creatorTAK
credfeto
crewAIInc
crimera
criptometric
crosswordnexus
crowluya
crowthewicked
crypto-crawler
cryptodever
cs50
cs827290456
cshawaus
ctberthiaume
ctrl-i
culina-labs
cunyu1943
cuong02n
curl
cursor
curtmwheeler
cuti24
cxb3rf1lth
cxnky
cy920820
cybergarage
cyberlife-inside
cymmetry1
cynthiarincon
cypress-io
cyrusagents
cyzzc
d0ngle8k
d19064403-create
d3
d3p1
dJOS1475
daRKzvoiDgLow
daaanz
daecoju-ai
daemonless
daguanren21
daihill84
daihoangphuc
daikiejp
dair-ai
daiso-tech
dajneem23
dalemy-1
dalialabs
damnbayu-droid
damonachey
damoun
dan-english
danardekani
danbri
dandan190607
dandan7675
dandaniel2
dandavison
danegauthier
dani-garcia
dani-mello
daniel-nis
daniel7grant
danielagarcia80
danielangelo1
danielaraujodasilva
danielcolimba
danield12
danieldelarosaginzalez-wq
danielkerwin
danielmiessler
danielpaulus
danielqb
danielraffel
danigallegdup
danio8720
danismartins19
daniytth
danny-avila
dantearona-collab
dantefung
darex-ofc
darideveloper
darkfrog26
darkmtrance
darrellhulseii
darrenliuwei
dart-lang
dartsim
data-atad
databaseisleaked
databay-labs
datacare-audit
datahorizonmodzb5
datalab-to
datarightplus
datawhalechina
date-fns
datpham1012
dave-hillier-co
dave-melillo
davenompozolo-blip
daveols
daverahn
david-heca
davidfaure
davidfer1112
davidfowl
davidfue
davidgasquez
davidgeldres
davidott1
davidrawlingsus
davidsolomon21cn
davidycliao
davift
davila7
davirezendemota
davmz
dawbar350z
dawntech
dawuweiwayne
daytonaio
dazaimen87
dazeb
dbbd59
dbeaver
dbghelp
dbidwell94
dblock
dbpiper
dbt-labs
dcakun74
dchernopolskiy
dchf12
dchtools
dcloudio
dcoderdesenvolvimentos-del
dcrearer
dcxai
ddjerqq
dduyg
ddxy88
deanandreakis
deanrjy2020
deanstein
deb1311
debashishmishra1122
decarlos12345
declankra
decocms
dedev-sys
deepfakes
deepinsight
deepseek-ai
deepsourcestatus
deepspeedai
deeptrust-ai
deezer
defold
deigeprif
dejanrbojkomerc-beep
dekunited
delVT
delightfulhammers
demisto
demo84
demosjarco
denis-ramos
denisix
deniskropp
dennispio
denz-pro
denzelmoranfortuno
depsagency
derN3rd
derailed
derickwilliamsonweb
derpmagician
derrickjudge
desarrolloprospectiva728-crypto
desarrollovolcan
deshanrandeep
designdagency-collab
desisreley
deskflow
dessalegn94
dethbird
deutsia
dev-gaspar
dev-hato
dev-kadere
dev-math
dev-mb
devaibar
devedse
developerekene
devhygor
devifact
devilhere22
devlooped
devmirella
devomnimind
devoprops
devpoole2907
devrishisahu
devsteh
devxseven
dewey-k
dexdere
dezell22
dffanzm
dfsstartinglineups
dgcfx
dgtlmoon
dhichiafis
dhiyadevan1223-droid
dhollenbeck1
dhth
diagtunnet
dialogues-with-machines
diaspora-project
dickyalfauzi
dickymuliafiqri
didthetreefall
diegoaaron
diegofemello
diegohts
diegokoes
diegoleonuniline
diegomera12
diegosrudi
digital-shokunin
digitalocean-e2e
digitalservicebund
dike12
dimabreeze
dimastatz
diogofrancodev
diogogavazzi
dionkaps7
directus
direwolf-github
discourse
disneys
dit-inc-us
divengine
divyavenn
dixneuf19
diyahlidia
djaiss
django
djbrout
djdefi
djdev3k-star
djeada
djhworld
djnavarro
djoks
djtitze
djwisdom
dkhamsing
dkw99
dl-jack-123
dlbewley
dlukekopp
dmaher42
dmc1228
dmccreary
dmeretz
dminor2tuff
dmittov
dmorsoleto
dmtrung14-misc
dmx-e
dnettoRaw
dneumann42
dnnsmnstrr
doc4d
docenciainformatica2025
docker
dockur
docling-project
docschina
docsifyjs
doctor-8trange
doctorfree
doctorknocker17
dogaoprea
dogchef-be
dokku
dolio
dolomite-exchange
dolunayozel
domdfcoding
domi-btnr
dominick-dev
dominicvu2109
domoritz
doms9
domussimob
donaldalbers
donaldsouza
donalogaora
dongridong
dongsukag
donkey-kong-forum
donnemartin
dont-rely-on-nulls
donypsaju
doocs
doongjun
dorianatlas887
dotboris
dotcore64
dothephuongalone
dotmonk
dotnet
dotran95
doublezerofoundation
doughom
douglaszapelini
dourado
downthecrop
dpangestuw
dpatel265
dpkg123
dr-msr
drabdulali
dragonfist630
dragosdehelean
drake90001
drawdb-io
dreiekk
dreuse
drewpayment
drewseffi
dreydenkirk
driizzyy
drisst12
drizzle-team
drlaurajzaragoza
drmlive
drmsi
dronesploit
drowe67
drwd40
drzo
dsadsadsss
dschrijver
dsdenya
dsong99
dtemkin
dtinth
dtransposed
dubltap
dubyclint
duck316
duck5583479
duck8823
duckdb
dukens11-create
dule9999
dung11095
duongoku
durellwilson
duskmoon314
dustinlyons
dustysoma
dvarte-dev
dvcol
dwgray
dwill023
dwillis
dwmkerr
dwongdev
dxviie
dycw
dylanaraps
dylz555444999
dynacylabs
dz0ny
e2b-dev
ePlus-DEV
ea5453
eabdalmufid
earendil-works
easylist
ebarylko
ebrasha
ebratos
ecespedesp
eclipse-che
eclipse-zenoh
ed-ggg
ed-parsadanyan
eddieom08-star
eden-emulator
edenmindtree
edgarasx
edgard
edimaudo
edlin2007-coder
edmundmiller
ednei-code
eduZamboni
eduao
edwarddgao
edwinalexcc
edyinvesti
edzorrilla
eeehmg
eehdudeu
efemkay
egisaputra1784
egomez3412
ehubstorage
eidder2
eiichi-worker
einerb
einsitang
eiriklv
ej-shafran
ekdkdde
eketeUg
eko5624
ekpoedzu
ekram-haque
ekroon
el-feo
elafbhaa
elastic
elchicha
elchino1982
elder-plinius
eldrogachino21
electron
electronmicroscopy
element-plus
elementary
eleven-am
elgris
elibennett03
elihwyma
elimelt
eliranwong
eliumontoya
elixir-lang
eljobe
elkogerville
elliots
ellman12
elonehoo
elrey72011
elrobrinimohamed
elvischandi
emBeRGLOWEXpL
emacs-straight
emanueldev1
emanuele9701
emassobrarbe
emersonreisdg
emilk
emily-flambe
eminemlose88
emiraksoydan
emlak-web-sitem
emmabostian
emmanuel971-source
emmanueloduor
empreintedebois
emrektemel
emstar-en
enaqx
encode
encoredev
endrava
energy-projects-renovation-state
enfoque360cali-ai
engAhmad
enganche1988
engmohamedanwer3210
engr-hussain
engrsadaqath
enigma
enix223
enketo
enocgarciadev
enonic
envoy1084
envoyproxy
enzokro
eqpair
erabinov
erdeyl
erenada
ereyli
erfs635
ergebnis
eri2490
ericberman
ericelliott
erichroeseler123-bot
erickhrc
ericktheking34
ericmacau
ericmli
ericzundel
erik-tsogt
erikdeirdre
erikjuhani
erikunha
erinmikailstaples
ermermermermidk
ernest-nnodu
erxclau
escapingwork
eslam011172-netizen
eslint
eslinter
eso383
esotericman
esoui
espressif
essentials-com
estebamod
esther-suse
etcd-io
ethankalkwarf
ethpandaops
ethtri
etiennebacher
eto-4
eugbaranov
eugenp
european-modelling-hubs
evanblokender
evanguarnaccia
evanpetersen919
evanw
everfu
everpcpc
everydaystore
ewinz19
excalidraw
exein-io
exelban
exercism
exiort
exo-explore
exo-trading
explorills
explosion
expressjs
extremelystiff
eyaltoledano
eyeblech
eyedeekay
eyeonus
f
f1lby
f34nk
faber1999
fabioMacieira16
fabiocaccamo
fabricjs
facebook
facebookresearch
facefusion
facet-rs
facuu23
fadyalamir
fadyfaridd
fagnersilva
faif
faiza360
falcon-eyrie
falconeri
falkben
famosoyuhei
fan7live
fanmingming
fantabox
fantim
farazkh80
farcdigger
fardanrzqh
farhad1200
farhanazam98
farion1231
farnabaz
fastai
fastapi
fastify
fastlane
fatedier
fatimIB
fbarrella
fdvorak
fearocanity
fecasagrandi
fecgov
fede-crypto-lab
feder-cr
federicoramos67
feedarchive
feldafauzan20
feliciaamendes
felipeRAMOS2612
felipebgoulart
felipefacundes
felipegogo121
felix-kaestner
fengdu78
fengkx
fengyunzaidushi
feralEndre
fergalmoran
feriel12fr
ferigreski
fernandaconstancia
fernandagodinho
fernvenue
ferranb
fesaleo
fffaraz
fiatdenier
fifti263
filamentphp
filebrowser
filename24
files-community
filii-lamberti
filliptm
finevan
fingerprintjs
finianoneill
finlckd2
finnpwalsh
finsite
firashpc365
firecracker-microvm
firecrawl
firstcontributions
fischer3-net
fish-shell
fishaudio
fissilekoans
fitly-work
fjaycandido99-afk
fjbatresv
flameshot-org
flan02
flanksio
flathub
flaviohdantas
flerch26-dev
flet-dev
flinchtheflincher
flipbook-labs
flisly
floating-ui
florenciacomuzzi
florentvinai
florianbuetow
florianschommers
florindonhazua
florinpop17
fluidraccoon
flutter
fluxloader-team
flyingfury
flyingpig2019
flyteck
fm-dev-mx
fmanzar143
fmuyassarov
fnatio213
fnjoin
foiacquire
folkKEEHEE
folkson
for-loop
force445
forestus
fork-the-planet
formslogic
forosuru
forwarded
fosteraleng
fosterb1
fosterboadi
founder-pl
foundry-9
fourti
foxar124
foxsw28
fpsOptimized-sketch
fr3qu3ncy
fracado
franaraujo77
francescobianco
francescomannarino
francis4531
franciscojmorenod
franco-ortega
francoismignon
frank-dspeed
frankajieh-ship-it
frankdean
frankleonrose
frankwatson
frappe
fredbradley
freddiefujiwara
fredjoseph
fredsu8
fredyalex
freeCodeCamp
freebsd
freecall2019
freeload101
freemanb2
freeopenv
freight-hub
freqtrade
fresh-coupons
freshrimpsushi
freyon
frievoe97
frigimtagakc685
frozenblackflame
fscarini
fuguesoft
fukky408
fulkirksmom
fullengage
fullfeeds
fullmetalbrackets
funish
funlookinggames
fureweb-com
furkancolhak
fussy113
futuroptimist
fuyuz
fw6
fxzausxpp
fyne-io
fz001209
fzymgc-house
g-cqd
g2213swo
gAlAxYnINJaTE
gaalci
gabime
gabjustapro
gabrielecanepa
gabrielnfc
gabrielvazquezcivica-afk
gadgeteer99
gaeVG
galleon
galnova
galoshy
galpt
gambiarras
game760
gamebatok
gamebearonline-web
gameguild-gg
gamerOZZY
gamesbykevin
gammahazard
ganesh-rajput-07
ganeshsarakadam
gangerang
garfieldwu1
garrettlaman
garrytan
garybrowndev
gaston1799
gastownhall
gasvaktin
gatgga
gatsbyjs
gauerle
gauravlamba78
gaween
gchq
gcmsdev
gd4Ark
gedoor
geftactics
gelisam
gely25
gemini-cli-extensions
gemseo
generateric
genie-model
geniltonbarbosadasilva
genkin-he
genome21
gentmantan
gentoo
gentoo-mirror
geociencio
geoffsee
georgebradford0
georgeguimaraes
georgek2
geosdi
gerbermart
gesslar
gestaobytes
gestrich
getXzooted
gethomepage
getify
getredash
getsentry
getstreamline
getzep
geunseupi
gever
gfk
gfrovera
gfunkmonk
ggeoffre
ggml-org
ghimele
ghimireashish
ghmagazine
ghostroomvibe
ghostty-org
ghostwriter
ghoxtbyte
ghxm
ghzgod
giabra1957
giangerostudio-ux
gianluca-tursi
gidons
gigapipehq
gilangcowokull
gilgardosh
gilgrissom
gillesvink
gimmickCellar
gin-gonic
giovannimartinez-1408
girichinna27
girish2723
girlswhocodeuncg
giron-noine
giroot
gitAlonsoM
githinho
github
github-nqvnlc
gitleaks
gitmikex
gitroomhq
gituser2610
giventofly
gkd-kit
gl0bal01
glanceapp
glebbash
glefait
glentanner
globalimagess
glomatico
glxmart
gmedygab
gmickel
gnat
gnosis93
gnu-octave
go-gitea
go-gorm
go-wbg
go-webauthn
goatandsheep
gobo-ws
godnstk-lab
godotengine
gofiber
gogs
goharbor
gohugoio
goksnow6
golang
golang-standards
gold-angel-corp
goldbergyoni
goldenraysheo
goldstack
gombasan
goncalomano
gongahkia
gongyisheng
goodfrn
google
google-ai-edge
google-gemini
google-research
google-test2
googlefonts
googleworkspace
gooosetavo
gopikrishna7
gotalab
gotekna
gotnull
gotthejuicee
gourab9038
gowtham0907
gr00nd
graceoko
gradio-app
grafana
grantfitzsimmons
greatfire
grechman2
greenstevester
gregkim0704
gregoryk07
greptileai
greysonclum
griccardos
griffinsurett
grimmolf
grissomlin
grlee77
grysngrhm-tech
gsd-build
gshtwy
gta-rp-playlist
gthaka
gto76
guahusni
guanguans
guezito-dev
guilhemesantospegaki
guilhermebencici
guillaumelamb
guimatech
guimazito
guisjlender
guizmaii
gulpjs
gunbun33
guozhigq
gussecond
gustavo-security
gustavourzedo
gustqvo432
gvdeploy
gxf123842
gy-euun
gyesznonyuvo
gyuray-dev
gztothesky
h-tachikawa
h-ueno2
h3mmy
h5bp
haas7nn
habbi003
habtamubaye-devsec
hack-gazaliou
hackclub
hackifiery
hackraz
hacksider
hadim
hadipourh
haedavja
hahow
haijima
haithemLw
haiyewei
hak5
hakimel
haleh-bozorg
halfrost
halo-dev
halogenandtoast
hamishfromatech
hammadxcm
hamsauno
hamukazu
hamza-yh
hamza123-star
hamzakbar
hanamichi77777
handmadehaven
hangrybear666
hankcs
hannabacon
hanri2100
hanyshehata1510
hanzhg
hanzydev
happiness9721
happyseaurchin
haptaro
har1s3538
harahu
harbor-framework
harikrishnan83
harlanc
harness
haroonsyed
haroune4xlxx
harry0703
harsh850
harshgoswa
haru83802
harungamers
harvard-edge
harvouscom
hasanhmedeh
hashicorp
hassanaalwaqedi
hassanonweb
hassansubhani397
hasura
hatayama
hathora
hattvr
haturatu
hausnes
havitplay
haxibami
haydenjones-ml
hayelny
hboublal
healer-op
heartdrmd
heashmat
heatheryuan
hebersandoval
hehonghui
heitorgiacomini
heitork1
hejroe
helix-editor
helkyar
hello-world-1989
helm
helptrader
helsinki-systems
hemanth
hemlang
hendjaberr
hengruiyun
herheliuk
herkles
herndev
herol3oy
heroui-inc
herrbischoff
hesamsheikh
hesreallyhim
hewerthomn
hexojs
hexops
heygen-com
heyns1000
heywoodlh
hfmanifold
hiaguineo
hibana2077
hic-shi
hicretay
hideme9527
hidetheweed11
hidon1
hidougaming
hieun147788
higgco
high-performance-analytics
high-standards-js
hikariorigin
hikennsya
hima84
himking101
himo502030
himudigonda
hinsyeow
hiperdex
hirasawayuki
hiro-ito1
hirockstar
hiroi-sora
hiromitsusasaki
hisaya-sugita
hith-chat
hittalohenrick
hiyouga
hj5230
hjemmel
hjnnjh
hkbus
hkirat
hks-systeme
hleote954
hlhielkema
hlife0
hlooleqrr
hmacdope
hmcts
hmrc
hndoss
hnjm
ho9504
hoang2010-jnp
hobakpi
hobsRKM
hoffman2cluster
hogwartsdeveloper
hohner2008
hokesen
home-assistant
homebase-garage
honego
hongtheuvitinh-cell
honojs
hoobasurf
hookzof
hopemissoes
hopesf
hoppscotch
horbye
horhulenko
hosihype
hosseinn
hostwithquantum
hotspotlab
hpcaitech
hqwcdn
hrHVN
hrm-princess-fluffybutt
hsgofficial1113
hsliuping
htiketun
html5syt
htrbao
htsaustin
http403
hu553in
hu6amini
huangboming
huangxiaopingRD
huber1105
huggingface
huginn
hugo-vrijswijk
hugohe3
hugop95
huihut
huiyadanli
human-does
humanode-network
humanplane
hummodi6991
hung-mecha
huntdb95-cloud
huntercole25
hupan0210
hurburt10
husisy
hussain1233
hviwen
hwangti
hwdsl2
hwhsu1231
hwkim3330
hxfrockoutlook
hxngo
hydery-debug
hyeminc0706
hygef-v4
hyiger
hyperlemming
hyperspacehq1
hzdlive
i-soxi
i001962
i0500
i16777215
i2512554-SRM
iCloudFunds
iFreilicht
iGabyTM
iGospel-HQ
iKosMooh
iLeandros
iOfficeAI
iRaked
iaeroProtocol
iam-q
iamahnaqvi
iamawumpas
iamcpdev
iamkun
iamluke12
iana2025-mtl
ianepreston
ianstormtaylor
iatromantis91
iawia002
iboxz
ibr25ahima-de
ibrahiem9
ibrahim-ewd
ibrahimatay
ibuuzm
iced-rs
iceman201
icetu0228
ichinurahman
ichsanleonhart
iconoclasthero
icroptec
icunurses-a
icyFivem
idanpeduiem
idkwhattot
idmbull
idriss-web
idrori
iezuri22
ifandiwahyu
ifexthy
ignMaro
igorbarinov
igorpadovan
igorpnh
igrep
igross
ihabmalaouiH
ihcsim
ihimanshu07
iiancodelab
iina
ijhanna04
ikarus-project
ikd-gifu
ikeshav26
ikoda559
ileana-pr
ilisoifineas
iliya2006
illiyaan009
illumos
iltonkp
iluwatar
ilyasaftr
ilyes86
imDazui
image-placeholder
imanawesome2010
imbalaomao
imdad4767
imebaran
imjuya
imlosing07
immerjs
immutable-js
imo-tikuwa
imosuisse
impact2021
importTahsinZaman
impression-media
imputnet
imran786sd
imranbarbhuiya
imsyfq
inFERnobLAZeF
inazy-arch
indieweb
indigoandlavender
indmdev
indrarikson
ineedfps1bro
infiniflow
infinityfordesign25
influencerium
influxdata
infocody8
infos3ddesigner
inkarkapen
inkonchain
inovabilisimibrahim
insidegui
insign
insipx
inspirai
intechstudio
interwebUser
introduction-to-python-2026
introhaterapp
inventionsbyhamid
invoke-ai
ionic-team
ipa-vsp
iphysresearch
iptv-org
ipullrank
iq-capitalist
iqbal0kabat
ircfspace
irfanbob26
irfansubasi
irgardir1
irhmm
irissonnlima
ironic595
irwanzi
isaacdonaldson
isaacrlevin
isco51
isermarcos
ishan-iso
ishandutta2007
ishirnama
islam-wq
islishude
islna637
ismaelloveexcel
ismailbentabett
isocpp
issamsam
istio
it87rad
italomcangussu
itaouo
itdojp
itera-io
iterate-ch
itfin-io
itpartnersillinois
itsbrex
itscitti4-cloud
itsdevelopershakil
itsjohanahmae
itsjustaplayer
itzg
itzmeanjan
iuemlam
ivan-zdravkov
ivanasouzax
ivaninfonet2-prog
ivanroberts738
ivantsonevsky
ivybridgei
iwill
iyanrinri
iydebu
izeredon
izgaco
izxci
j-e-d
j0hanz
j0nathan-ll0yd
j4lc
jPleyte
jabramyk
jabrena
jackfrued
jackluson
jackrosenthal
jacksonloper
jackwarfield
jacobPRO123
jacobe04-code
jacwohlen
jaegertracing
jaeyeom
jafshare
jaguda85
jagzao
jaheere
jaheyliger
jahpe777
jaiane-soares
jainal09
jairnarvaez
jakemorgangit
jakob-kruse
jakob-zapanta
jakob30061
jakobneri
jakubhoffmann
jal-co
jaliyadev
jamaly87
jameduck
jamesbconner
jamesbrindle
jamesbrown1417
jamesmontemagno
jamesmurdza
jamesngatia
jamiepine
jamilcmariano
jamin-panzenberg
jammastergirish
jananifree
jandranrebbalangue
janfabian
jangirsoham07
janhq
janparkio
janspencer-tri
janstricker
januarharianto
jaodsilv
japantu
jared-richard-clarke
jaredpalmer
jarfanmade
jarlin8
jasarnet
jashkad8967
jashkenas
jasonclarkagain
jasonk
jasstrong
jatixs
javcanti
javicarrascoferrus-web
javierarguello
jawadefaj
jax-ml
jayaklaj
jaydxn21
jayfunc
jayhale
jayjay-crypto
jaywcjlove
jazzarello1-hue
jbernalfa
jbmenashi
jbnaza13
jborkows
jbraithwaite
jbuchanan
jca1426
jcbclffrd
jcifuentest
jcontrerasedit
jcpanggoygit
jcraver1021
jctoledo
jdanford
jdillard
jdoan5
jdx
jeanasilva
jediofgever
jeecgboot
jeeeem
jeevanba273
jeferson8458
jeff-hykin
jeffli2002
jeffrutledge
jeffutter
jekyll
jellyfin
jemb4
jen801
jenishngl
jenkinsci
jennifermarsman
jenniferstruthers1-nhs
jensenemily
jensenmiers
jeremy-swallow
jeremyhappach
jes5199
jesagui28mx
jesan007
jesk520
jesper4711
jesposito
jesseduffield
jessica908
jessiesshelter
jessmarin8813
jestjs
jesufemi2023
jetzlstorfer
jfmcdowell
jfrog-fastci
jgcumming
jgm
jgthms
jh115424
jh5-6880
jheisondev
jhlee0409
jiangjianghong
jianxx
jianyuyanyu
jimeh
jimicze
jimididit
jimmiT1
jimmitchell
jimmysanny
jimtje
jinanjack
jingweikang
jingyaogong
jinseok9338
jinyongp
jirilebl
jitang-github
jitendra-unatti
jitsi
jivoi
jiwidi
jj-repository
jj-vcs
jjasghar
jjpxt
jjsale68
jkitchin
jkl51
jklinehamer
jkucheraFHSTOLTZE
jkuzmych
jlbbacs
jlevy
jllaines
jm7knz
jmalicki
jmbannon
jmills06
jmnee7
jmp1016
jnase007
jnd0
joandecorts
joaoGlima09
joaohenriquee89-byte
joaosenna22
joaquimnet
jobcher
joe-niland
joemark0008
johansan
johchai
johklo
john-ogletree
johnarban
johnbenac
johndanger
johndauphine
johnitvn
johnivanov04
johnmath
johnpc
johnzhou721
jokr68
joleb
jon5642
jonathan-kraus
jonathanbossenger
jonathancsr
jonathanmorley
jondarrer
jonerer
jongear
jonhadfield
jonkensta
jonlaing
jonlundy
jonock
jordanlarot
jordanrayle
jorgeasaurus
jorgecedro
jorgejcdev
jorgelpat
joric
jorvv
josebruno2020
josehenriqueroveda
joseito1711
josephmisiti
josephmoresena
josh-hemphill
joshbegley
joshborseth
joshbuchea
joshdavenport
joshhu
joshianiket22
joshsmithxrm
joshstafki
joshuasundance-swca
josias-guerrero
joupoes123
journalehsan
jozhn
jparga
jpdjcp
jpearleverett
jpetrucciani
jplamattina
jpnewton
jquery
jr002
jreiscrf
jrlol3
jryom
jsavin
jsredmond
jsupeyo
jsvernz
jtk18
jtlaune
ju-ro
juan-martell
juancarlosbadia
juancarlosbs
juanfont
juanpi3508
juddzone181
judy-spec
juendi
juhang62
julianasntsx
juliangarnier
juliansteenbakker
julianwagle
julixxcode
jumalley
jumpserver
junegunn
junglesta
junjun266
junkpiano
junnplus
junyid
junysanteliz
jupitersh
jupys
jurschuijt
juspay
just-the-docs
justEstif
justinabarquez
justinnewbold
justinroame
justinsb
justjavac
justland
justsml
jv77777
jvalenciav
jvllmr
jvsdo
jvssdev
jwasham
jwc20
jwgibbs64
jwhanleyjr
jwiegley
jxhnlcs
k-kinzal
k-namickey
k-rl
k-urtica
k0swe
k3s-io
k88hudson
k8thompson134
k9ert
k9mail
kDragooo
kachick
kacpep
kade-one
kadir-guzel
kadzo325
kaiquekandykoga
kaisred
kaitocook68
kaizen-hq
kako-genius
kakubin
kaleb-soller
kaleox-dev
kalimbgn12
kallbuloso
kaluaim
kamikaze-skynet
kamjin3086
kane50613
kankankankankankan
kansinline
kapenike
kapp7
karanpratapsingh
karlb
karmyshunde-sudo
karpathy
karstendick
karthikaram904
karthikeyan006867
kasakh
kase1111-hash
kashifkhan7
kast7n
katahiromz
katrinbarshe
katsu0511
katsuharu
kausar007
kaushik327
kavanparam
kavishdevar
kawaiicassie
kawamurashingo
kaya303off
kaymungai
kayquemab
kazmatw
kazu-ya-420
kazu0617
kazuho
kazukidddd
kbjohnson-penn
kbpro1001
kdcokenny
kdeldycke
keepassxreboot
keepcalmqqf
keksiqc
kelp
kelvin101udoh-art
kelvindelrosario
ken109
ken444
kenSpicer
keneijeh760-ship-it
kenlkehl
kenmck3772
kennethyork
kenpark76
kenryu42
kenwheeler
kenytowol
kenzan8000
kepano
keras-team
kers701
keshav2613
keshavgorasiya
kesor
kestra-io
kevanantha
kevin17839
kevindenney
kevindkeene
kevindurb
kevinfiol
kevinlangleyjr
kevinpainchaud
kevinpinscoe
keyb88
keycloak
kfix97
kflorence
kglobe
khaneliman
khanhicetea
khannasid
khawlakha12
kherboucheboubaker18-create
khlam
khobster
khoj-ai
khulnasoft
khuyentran1401
ki-tya
kian-kwa
kianamcc
kiang
kibo-developer
kicet3
kidiatoliny
kidjoker
kietn1
kike9083
kikiolaoluwa09
killbillsdev
kimyuchan-k1
kinboyw
kind-world-ai
king-glitch
kingsell
kino-6
kinoshitadaisuke
kintsugi-tax
kiran-saikia
kirill-grouchnikov
kirita201
kirti-bagul
kirurobo
kishan-gau
kishikawakatsumi
kishore7502
kita-kara-kita-kocha
kiti481
kitos9112
kitsukisaiseikyo-byte
kivattt
kjsauer
kk1089
kkamegawa
kkingsbe
klasma
klaushofrichter
klltheasuna
kmendell
kmesiab
kmizobata-afk
kmkofficial
kmkouokam
kmkzt
kms0219kms
knarfd
kneave
koajs
koala73
koalaman
kobby-pentangeli
kobelcyril-cell
kodaksax
kodekloudhub
kodel-dev
kodjodevf
koduli
kofeinstyle
kofson1234
kokizzu
komalverma183
kombohq
konard
koodo-reader
koprulu555
kornelG8
kostiantynkovalchuk
kosugitti
kotae4
kotest
kotleni
kouassikonan57
koudis
kovidgoyal
koxudaxi
koyeb
kp-forks
kpb
kpnsec
krachim
krahets
krakenkoders11409
krakhman
krauzermaster1
kresnasatya
krill0w
krishjaat995
krishnagupta7880
krishnan188
kristiandupont
kristijanPetr
kritsanapr
krki
kronosoperator
krot4u
krussll
krzwiatrzyk
ksatola
kss2002
kstruck
ksyasuda
kszyrvercobrador
ktanner23
kuanluwang-alt
kubernetes
kubernetes-sigs
kuchin
kuestcom
kuhl-haus
kukiamarilla
kulasinghet
kuman514
kundkingan
kuppal3gt
kursat3555
kurumar
kurund
kush992
kwabenamarmo
kwong0419
kx1mxx
kxtezu
kyawhtetoo134
kylesnowschwartz
kynat-92
kyoh86
kyomel
kyp126
kzysg
l-r-w-250111
l2fprod
l7n102031
la-senda-antigua
labaran1
labex-labs
labi-le
labmlai
labstack
labuladong
lacee677
lacerbi
ladyisatis
laehtv2
lagerratrobe
lailaelghazouanitecnologia-cloud
laiozago
lakshay803
laksjdjd
lalaojimhasinasamuel
lalder95
lameCreations
lamech
lamps-dev
lamtnguyen989
lanceHEN
langchain-ai
langflow-ai
langfuse
langgenius
lanovatechnologie-a11y
lanyagagaga-droid
lapce
laravel
larseggert
larskristianhaga
lasphox
latipun7
launch-maniac
laurencelundblade
laurent22
lauvinson
lavin-ds
lawren
layertwo
layui
lazy-fortran
lazybstudios-com
lb2910
lbal837
lbj23han
lbjlaq
lbltavares
lbunproject
ldyylaura-hub
leana56
leandrojonk
leanezeqhub
leanprover-community
leap-stc
learn2hack-vishnu
learningequality
lechnerio
ledermann
ledeve
leefeinman
leemoon0720
leimao
leisingha
leiyou-li
lelloinpace
lelonco
lenlino
lennor-tan
lensapp
lensesio
leoallvez
leoanrds
leob1one
leogopal
leomorabito02
leomunizq
leonardbay
leonardocintra
leonardodalinky
leonardogrcia
leonardomso
leonardop21
leonardorifeli
leonardosiu
leonardowolf
leonf0
leonism
leosalema213
leoyassuda
lerjtl
lerna
lerndmina
lesnolie
letscoop
letta-ai
leventmarinetec
lfnovo
lgazo
lianjingpifa
libo-huang
libuv
licenseware
lidianzhong
lifanh
life-ufes
lightpanda-io
lihua2-cyber
lilhuy0405
lim-iscity
limecloud
liminghuang
lincon07
lindnjoe
linkedin
linoymalakkaran
linq2db
linshenkx
linusjf
linux-msm
linuxramu
linyu413
lioyeah
lironmiz
lisandroperez
lisdson
lisnhaaw
lissy93
listaGDGroup
liteblogging
little-hoge
litvanika
litz-lab
liuchihl
liudmilasuprun
live-codes
liveahero-community
livepeer
liyu-wang
ljharb
llakala
lllyasviel
llm-d
llm4s
llvm
lm-sys
lmcai
lmstudio-ai
lobehub
lobner
localstack
locbones
locustio
lodash
lodijodanny
log-10x
loganmoon
loganuk
loganylchen
logseq
lol123252
lolabishop27
lolo6oT
longganghaoshi
longld103
lonzov
loophole-game
loopmidiaindoor
loppety
lordfalcon787
lordofshadows483-maker
lorenatoscano
lorenzogm
lorn666
loshionbottle
lostlink
louffee
louis95AFX
louislam
louthelion
lovell
lowpinaxd
lowranceworks
loxkim
loyds44
loziobiz
lpzetn
lqh2307
lso5507
lsomoza6464
ltmajor42
ltseverydayyou
luanbonito02
luarvique
lubowmehajucelili
lucagrulla
lucamorara
lucamqf
lucaoskaique
lucapericlp
lucas-scandido
lucas24gay
lucasboh
lucasfelz
lucasfouraux
lucashill3062
lucasmahl
lucasnscr
lucaspmarra
lucasptcastro
lucca-schramm
luchotourn
lucian-czh
lucienlmy
lucifer1004
luckyaiman
ludsno
luelenbecastro
lufinkey
lugames125
luisgomezzz
luisivanfv
luismanfroni
luka4
luka816
lukasbesch
lukasz-madon
lukebemishprojects
lukedwards99
lukeheywood
lukewilliamboswell
lukez42
lulavc
lumen-vvv
lunaastraliss-wq
luongnv89
lurixo
luticuzokz53
luttje
lutzroeder
luvQWERTYUIOPOIUYTREWQWERTYUIOP
lv-xiaobu
lvadithe
lw2die
lxfriday
lxlongKunkka
lyang24
lyc8503
lycosid8
lyswhut
lyuanz
lyuhaitao
lyzno1
m-avagyan
m-star18
m0hamed8888
m4c0
mAXFORcEHELMH
mP1
ma13vq8-gif
maboloshi
machi0x
macoguma
macosgrove
macrozheng
macs15
macvfx
madcatone
madcrane2015-prog
madhavkGitHub
madhugoutham
madhusudhan123-star
madushadhanushka
magicianjarden
magmachief
magradze
magrhino
mahanneman
maharishiayurveda
mahasnemalak-collab
mahault
maheshtheril
mahimapatel13
mahmoodafifi3-hue
mahmoudsamy12356
mahsanet
mahseema
mahtalebi
maigenlang
mailchecker
main2snipercc
mainmatter
majmoharbali
majoornekena
makeabilitylab
makeplane
makesoftwaresafe
malbertosm
malcolmkeating
malikans1
malinkang
malizmenezes
malte70
malted
mamayahuhu
mame-1213
manahil852
manelbertran-arch
manhhn01
manikarf
maniparas
manishanis
mano19881013
manta-97
mantinedev
manu-cj
manuelvoitier-max
manuiccp
manybabies
manyisanewton
maonomiyuki
mapforge-org
maplebar-io
marabinga
marahman30104
marb61a
marcelG37
marcelinocasla
marcello360
marcelogeusti-lgtm
marco71giusti
marcokreeft87
marcoscct
marcotulioteles
marcreichel
marcusDevGit
marcusbello
marcusho21
marcusvramos
marekj2705
marhsjbdn
maria-korosteleva
marianaalves30
marianofino
marin-community
marinierb
marioagr
marioleme
mark0pol0
markedjs
markjaquith
marktext
marktsuchida
marktsui01-art
markusbenjamin
marlonecobos
marmelab
marten-seemann
martin-luo
martingonza2010-creator
martinmodrak
martinpeacock
martinswp
maruf037
marvel17a
marwn12W
maryamtahhan
marzokods-arch
mas-cli
masajene
masaki-yamakawa
mascanho
massgravel
massimopaganigh
mastodon
mat-1
matatabiii
materialsproject
mateusvolkart
mathbunnyru
matheus-nunes
matheusfcs
matheusgnogueira
matheuskassagas
matiaro
matias36658
matiasdelellis
matin0014
matinsaravanifr
matplo
matrix-johnjohn
mattar13
mattdanielbrown
mattermost
matteusbonotto
mattglover
matthewbrown1234
matthewctechnology
matthewhaines12
matthewreiter
mattpocock
mattrm3
mattstein
mattt
matute50
matvej-g
mauriolmedo
mavogel
max2dmax
maxencem947-rgb
maxepunk
maxgarcia642
maximousblk
maxixo
mayconct32
maylhelpyou
mayor4fact
mayuki
mbadolato
mbahArip
mbarnson
mbeardwell
mbellman
mblk
mbloch
mbti0n
mcandre
mcbyte-it
mcdemarco
mckennatim
mcmorrowjm
mcp-use
mcruzdev
mdX7
mda590
mdakh404
mdanbn
mdavidsaver
mdayi19
mddiab
mdesalvo
mdhabibullahmahmudncs13
mdsahil321
mdshabbir013
mduenas
mdyt5
mealie-recipes
meanev56
mebestaca
mecaota
mediatheque-ssv
medusajs
meekmachine
meerl
meet-c-viradiya
meetpandav2006
meganashton16399-png
megvadulthangya
mehdimin11
meicich
meilisearch
meistro57
meizi0715
melemeng
melihalkbk
melizeche
mell00
melodee-project
memohnsen
meness
mengzhisuoliu
meow2
merajul0327
merge-demo
merio990
mermaid-js
mersonff
merss237
meshery
mesoneer-ag
metabase
metal3-io-bot
metanorma
metaodi
metazip
meteoradja-ytmjk
metracommuter
mewfree
mfbx9da4
mfdela
mfillbrunn
mgh3326
mgthompo1
mhaveles
mhdee740
mhmdesaam99-cmyk
mhmoraes
mhogrefe
mhpark03
mhxcAlfred
miantiao-me
mic-nation
miccy
michael-haufschild-gib
michael-lourenco
michaelfaith
michaelharmonart
michaellambgelo
michaelmajgaard
michaelmlnkv
michaelmvargas-databi
michaelnatkin
michaelnkr808
michaelprinc
michaltarasiuk
michix14
micoo79
micro-editor
microkbcrt
microsoft
micxudev
mid9nytecrane
midblep
midday-ai
midhuncr5
midnight480
midrare
mifi
mifish3474
mifthrizky
mightymoose
migueleuro
mihir2909
mikaib
mike-babb
mike12mike2012
mikegoforth
mikeisflux
mikelxk
mikeyhodl
mikeyjay39
mikeyshells
mikhilantony
miklb
miksa234
miku1hhhh
militarandroid
millahibrahim148-ops
milliorn
millstonehq
miloexposedlogics
milosjava
milvus-io
milxxyzxc
mindolla24
mingrammer
minhe7735
minhhoang1511sn
minhtuan1407
minichip3
minio
ministero-salute
minkimcello
mins271
minseok4171-ai
mintplum16-ctrl
mirhanbeydogan56-prog
mirshahriar
mirwaisparsa2000-rgb
mis101247
misakaio
mission-apprentissage
missyrestless
mistljo
mitmproxy
mitsukileung
miw4n
mizucopo
mkchahal
mkevenaar
ml-explore
mlaass
mlabonne
mllombardi
mlm361
mlunacek
mlverse
mm2d3d
mmamhg
mmiiffii
mmmsss211
mnabeel
mnfst
mnpq-top
mnurisso
mnz1988
moalfati7
moaz12568
moazizdev
mobin-ism
mobxjs
moby
mobzter2026
mocha0908
mockdeep
modelcontextprotocol
modrinth
moeadham
moeru-ai
moh0001
moha23k
mohamadyaghoobii
mohamed1199
mohamed22441
mohamedaleya
mohamedbekkour68-rgb
mohammedelsonbaty866-jpg
mohdmutalib
mohed-abbas
mohs27
moisesPompilio
mokoshin0720
momo0327
momolon
momzzze
mongodb
mongrov
monitoramentov3lan
monkeytypegame
monkthemonker
monosans
monsieurmeh
moodynetwork
moonhee0507
moonhyeonjun
moonkl
moonyasdf
mooo17
moosatae123
mooseburgr
mooyoul
moqioujun
moqtail
morethanmin
morey-tech
morgance
morganvhvh-rgb
moritzmyrz
mosjin
mostafaaladham
mostafaweal504
mostgood1
motiondivision
mouadlouhichi
mountain787
mouredev
moutonh
moviliaxd
mowwis
mozilla
mozilla-necko
mpineda92
mpl-express
mplabs
mpress001
mpunk
mpv-player
mqt635
mqyqingfeng
mracsys
mrantonyara
mrbryo
mrcgrtz
mrdoob
mreshuu
mrezende1
mrlima4095
mrnim94
mroyme
mrprincewithlove
mrqadeer
mrrfv
msaifuddin
msconfig
mscrnt
msdevsofts
mshdabiola
mshleen
msi-sys
msiegen
msitarzewski
msjtw
msmith-codes
mson0129
msx80
mtain04
mtakahiro
mtaras0
mtdcy
mtdvio
mthcht
mtkinji
mtprado88
mtptisid
mtremolada
mtsinformatica
mtufano89
mu-gyo
mu88
muhamadsuharto
muhammad-huzaifah
muhammadpadanta
muhds5841
mui
multica-ai
mumufoco
munjed80
muntasirchadnii-web
muratcankoylan
murillobcdev
muritane
murrou-cell
musab9osman
musawar34
musistudio
mussmdst
mustafadahab106-wq
musyra
mutable-state-inc
muyueh
mvanhorn
mverma45
mwilco03
mybigday
mykestorewb
mykolas-perevicius
mynameisVictoria
mypangu
myselfhridoy
mysqto
mytv-android
myweber-org
mzgreen-bit
mzidanrifqirtkj
mziyut
mzupan
n0n4me369
n0xa
n3oltd
n3rddd
n52933952-eng
n8n-io
nAnOZgLEAmdAw
nAnOzFlAreFAn
na-ji
naari3
nabeelxy
naccdata
nacelol
naderhes
naes993
nagacdn
nagayoshi2002-netizen
nahuel122-byte
nakamo119315
namanlo20
namjoo2006
namovies
namtoppro
namunaru
nanairozx11
nanairozx12
nandez
nanica-shimokita
nanocoai
nanocruz
nanzanboysquiz-l
naochanz
naoestu
napo446
naptha
nasa
nashflow28
nashirnm09
naskoff
nasr-realestate
natanboos
natasLT
natdevx
nateattoh
nathan-sharma
nathanclairmonte
nathanielrhodes-droid
natharmatron
nathil
natthasath
navadhiti
navgurukul
navikt
navio
nayeoww
nayger319
nazuninha
nb-cfq
ncabeza
nctp7x75fy-arch
ndzSFU
ne241099c
nealalim26
neco222
nedois
nei0304
neilSchroeder
nekitori
nekolsd
nektos
nelsonlaidev
nelssec
nemofq
neolanders
neophob
neovim
nepi-engine
nerdstep
nerolation
nescondo
nesmx-tech
ness870315
nestjs
netgfx
netonjm
netsampler
netty
neumannchristian
neurlang
neurobagel
neuromat
nevinBoyd
newbe36524
nex3
nexi-lab
nextauthjs
nextcloud
nextest-rs
nextlevelbuilder
nexu-io
nfiot
nghiahsgs
nghttp2
nginx
ngosang
ngotrung160508-cell
nguoikhongten02022005-cell
nguyen-anh-hao
nguyenvandungb
nhan4013
nhancris
nhoizey
nhuyiuem
niangmamath
nibzard
nice7677
nicholasbeskow
nicholaswilde
nick-delirium
nickbrett1
nickjaimes
nicksnyder
nicksrawat9389
nicktperez
nickwilson0016
nicolargo
nicolerenee
nicomorga
nigimaxx
niingshu
niitroxendioxide
nijimogu000
nikcrv
nikhilxsunder
nikic
nikovirtala
nikunjbaheti
nilbuild
nileshipad4-dotcom
nilsjha
nimishgj
ninbyo02
ningenMe
ninpl
nirajmehariya
nirajmehta960
nirnaykhatri
nishthadiwanji
nix-community
nixy-pro
nkmr-jp
nlohmann
nmarcopo
nmcdaines
nmhaskar-gif
nnsi
no-more-secrets
noaa-pifsc
noadamanjodi
noah4creatify
nobidev
nocastle1-afk
nocodb
nocturne-cybersecurity
nodejs
nodetool-ai
nokv
nolan-b-mss
nolimits4web
nomadkaraoke
nomankharal
nomi-sec
nomuonji
nonahgame
nonme
nonyonah
noodlesx127
nooksee
nopapuspitasari
nopheros
nopopcorn12312
nordeim
nordmindi
norivka
nos
notcat999
notepad-plus-plus
nothings
noticiascti
notmemoo
notsanjaykapoor
noumi0k
nous-adg
nqngo
nrjdalal
nrwl
nshcr
nshidayatullah
nsthorat
ntgussoni
ntpsecure
nuLL-cmd
numman-ali
numpyb
nunonogueir444
nuo-ai
nuotsu
nur-shuvo
nurdinhossain
nushell
nuta
nuttchai
nuttyinc578
nuuuwan
nuvemdeessencias-create
nuxt
nvim-lua
nwjs
nyhtml
nykonhrytsyshyn
nykshubham
nyoentea
nyxx-stack
nzhl
o0SoloWolf0o
oXoi
oasisinternationalholdingsinc-cyber
oaustegard
ob-xyz
obatiuk
obra
observeinc
oceanloversy
ocornut
ocrmypdf
octivryan
octocat
octree
odalil939
odoo
officeofperformancemanagement
ogawahideto
ognjhunt
ogurasek123
oh887
ohmyzsh
ohthias
oilcrest
okab130
okargo7683
okinjp
okitan
okkmichael
okwilkins
olafYT
olamMat
oldj
oleksii-shcherbak
olgacmehmet
oliver-miguel
oliverlleo
ollama
olli-io
ollieb89
ollydev
olololok
oltranehar3
oluceps
oluizleme
om308185
omarhamdy1
omarpagz01
omarrperez
ombarde12
omkarcloud
omniscient-cookie
omoghaoghenemano
omrhmza
oneapi-src
onebase1
oneplayhd
onmax
onnx
onoeono
onurkzn0
onyx-dot-app
oobabooga
oojBuffalo
oosamas
opalsecurity
open-circle
open-energy-transition
open-telemetry
open-turo
open-webui
openSUSE-Python
openai
openbancor
openclaw
opencloud-eu
opencv
opendatalab
openfoodfacts
openinterpreter
openjck
openproxyhub
openshift-bot
openshift-cnv
opensource-society
opentimestamps
opentofu
openwrt
orange-cpp
orangekame3
orcasound
orchain
orderedlist
ordozgoite
orev7s
organvm-i-theoria
ori-work-stack
orkinosai25-org
orpjones
orzice
osasgti
oscantec
oscar-ixd
oscard0m
oscarlevin
oscarnar
osgpro
oskarbukovsky
ossf
ossrs
ossu
oswaldotry45-hub
othavioquiliao
otjtme
otomad
otonyjeff
oudfoiuj3g45be97oug
ougabriel
ougotti
ouiriseinit
oukhanabil2
ousama2020
ousseeeef
oussoooo
outline
oven-sh
over-lords
ovg-project
ovni2009
owldot
oxc-project
ozanyigityilmaz
ozkanpakdil
p0dalirius
p0wz
p135246
p1ngul1n0
p4blobh
p4tc-dev
pYRoduStwING
paaloeye
padhnalikhnapaap
pafrantz
pageon
paine7220
painebenjamin
pakinja
palcarazm
palewire
pallets
panagosa
panayotsky-dev
panda3d
pandas-dev
pangansteven
panphy
panukoss
paohaijiao
papajo
paperclipai
paperless-ngx
papers-we-love
papi-el
papis301
papra-hq
paradedb
parallax
paralleldrive
paramirez
paranoidsp
parcel-bundler
park72760508-spec
parmar42
parserpp
parthasarth
pascalorg
pasoncheam
passagemath
patchy631
pateljheel
patelvedantp
pathwar
pathwaycom
patricemassey1-ops
patrickporto
patrik-fredon
patriotblog
patsoffice
pattidatti
paulgeorge35
paulmunozpauta
paulnb
paulohenriqueporto11-ship-it
pauloperes83
paulosabayomi
paulsheldon
pawamoy
pawel-worwag
payloadcms
pbakaus
pbatard
pblo97
pbock
pbskumar
pcccccc
pcjedi
pcottle
pcq3014
pear-devs
pebble-software
pedro-dalben
pedroeckel
pedroolynth0
pedrothome1
pegesund
pelauimagineering
pellit
pembarthi
penelopesantos383
penhandev
penpot
perfectra1n
perm1ss10n
pernix25
perryniesha2-ops
perryraskin
personlin
petalpicker
peter-suggate-anjuna
peterlenhart
peterodhiamboo
peterroe
peterviegas
pewdiepie-archdaemon
pgaskin
ph-quake-master
phadeline
phaserjs
pheapchin
phh95
philc
philipgreat
philipkdpavkia
philippneugebauer
phillhood
phishdestroy
phishingCoderHere
phoggy
phollyer
phort6n2
photoprism
photoserv
php
phuang1024
phyphloran
pi-hole
pickleisgood
pickyzz
pidigodi
pimutils
pinco2025
pingusdelingus
piotrhejmej
pioug
pipewrk
piria-wave
piwi3910
pix3dev
pixel-volte-easy-bootimg
pixifydigitalagency
pixijs
pk792025
pkanumula
pkgforge-dev
pklito
platinumed-web
platonai
plausible
player-ui
playferkeeps
plutoromanii
plutov
plwsdytcj
pmndrs
pmrappelet
pngo5
pnpm
pnsk
pocketbase
podikoglou
podman-container-tools
poesmanoye
pogoassetsfiles
pola-rs
polarcat
polargh
polyuiislab
pomartel
pomelo925
poneoneo
pongogo
pontsti
pootyboop
portainer
positive-infinity
postcss
postgresql-cfbot
poteto
poupe-ui
power19
powerserg79
poyraztuzcu
ppat
pplulee
pptqalitqon20
pq-crystals
pr0xr
pranabdas
pranshuag9
prasadskarmarkar
prateekm1007
praveenct050
pravinakarunanithi
prem329
premii
preswick
prettier
priatna1054
primegap-list-project
primes-today
prince0010
princeking0077
prisma
priyadarshini005
prodcodacytestuser
prodigx1
proger-su
projectdiscovery
projen
prokingnoob2513
prokizzle
prometheus
promptdrake
promsun
protocolbuffers
prototbh
psf
pstearns
psy-repos-rust
psysciacc
pt-23
ptarau
pter0005
pthoor
ptsouchlos
ptsouth97
ptu-team
public-apis
publicmap
publish-dt
pukislumer-aulia
pulsesocialagency1-star
punkpeye
punoko
puppeteer
puruhitaaa
putrraajuang
pvdabeel
pvinis
pwa-builder
pworker11
pworker14
pworker9
pycoder49
pycogram
pycroscopy
pydantic
pyenv
pyleglise
pymedusa
pyrgns
python
python-poetry
python-telegram-bot
pythoninthegrasses
qUizo1
qadlo
qarmin
qbittorrent
qdrant
qeedquan
qier222
qilinxiaoxiang
qipeijun
qishibo
qiwuqi
qozx
qsays
qu-gg
qualitesys
quantopian
quartern
quasarframework
quickank1t
quyunkeji
qwer030413
qwerty1q2w
r-papir
r-solanki-dev
r4nol
r90ghosh
raaefkhan44
rabahdic
rabeal21
radareorg
radiatedsaturn7
radinamri79
rafa-carmo
rafachan3
rafael956
rafaelfaust
rafaelrzanin
rafagax
rafalzygadlo
rafay123321
rafska
ragefire1
ragieai
rahmatelinks
rahulchauhan15
raid708
rails
raineislam
rajgop1
rajiv-sit
rakamindev
rakino
raman164
ramarimoo
ramelica
rammel0906
ramymagdy-rm
rancher
randal-sean-harrison
randomgdplayerlol
randomtask2000
randrescastaneda
ranon-rat
raphaelbalogun-afk
raphaelkach
raphaelvserafim
raresauces
rarutadv
ras948111
rashraftr786-tech
raulavilesrodriguez
raviqqe
rawatpranjal
rawlinsoncs
ray-project
raymond-w-ko
raymondclowe
rayova
raysan5
raz84hotmail-wq
rborcherds
rboswellj
rchatham
rclessa25-hub
rclone
rcmckee
rcmdnk
rcrishabh
rdd-giga
rdwz
react
react-hook-form
real-omar
realbrodiwhite
realcopacetic
realian2858
realworld-apps
rebeccapanel
recharts
red-tn
red40maxxer
redaellinicola12-ux
redeemlink
redhat-et
redis
redonthehead123
redsfyre
redstone-llc
reduct-inc
reduxjs
reearth
reed-nicolas
reeselevine
reez
refined-github
refinedev
reflex-dev
rehan3008
reina070707
rektosaure
relativehysteria
relliv
remal-github-actions
rembrandtreyes
remez
remix-run
remoteintech
remotion-dev
remusao
remy
remylukunda
renanlimaa
renanteixeira
renner0e
renovate-bot
renovate-bot-ai
rentchaincanada
renyuzhuo
reposense
requarks
rerrl
rescenic
researchfarm
resetmerlin
respaldomartijhosman-eng
resquivel0810
ressu
resthedev
restic
retalkgo
reunloader
revmischa
revolvr-au
rfay
rgbkrk
rhuanbello
rhythm-master-game
rhythmriseindia-gif
riadmazi2005-netizen
richardatf-oss
richardscholtens
richardsondev
richarpanda
richstoner
rico06dev
riconcayy123
ridvikpal
rifat-jahan10
rifat-w
rigaya
riii111
rikaaa0928
rikinkkj
rikolondong
rileyseaburg
rincatpp
rioredwards
ripienaar
rishikanthc
riteshrajas
rithvikkatpelly
ritik-bit-by-bit
riya-amemiya
riyadhrodna
rizkianandageo
rjv576
rkrakesh524
rks9420
rlacher
rlapei
rldhkstopic
rlmenge
rmandvikar
rmateu
rmayormartins
rnhc1000
ro026
roarnml
rob893
robbiechen1969
robbot006
robert-sjoblom
robertZaufall
robertamarin
robertchristophersmith
roberthorn
robertocenteno
robertpenner
robertstrauss
robin-bot11
robintw
roboflow
robolibs
robshakir
robsonhansen
robtaylor1203-cmd
rocky2431
rockycodes22
rodriada000
rodrigo-rac2
rodrigo2019
rodrigocm1995
rodrigodiasf1984
rodrigofplourenco
rodrigogbranco
rodriguezaitor
rodtjarn
roelpaulo
rogene-bcgov
rogeraabbccdd
rohan8758
rohitg00
roiszs
romariopd13
romkatv
ronald2wing
ronmattss2
ronnapatp
roostaq
roosterkid
rootiest
rosalana
roser800
roshie548
roshith0896
rossant
rotexengine
rotisserie-christian
rounders
router-for-me
royletron
roymichaels
roynaldo1234
rp-game
rp10007
rpashchapur
rrmckinney
rrmllnv
rrotirot
rrumana
rsrljardim
rstackjs
rtdevx
rtg1014
rtk-ai
ru-461
ruanyf
ruapotato
rubenvarela
rubenvp8510
rubicon
rubiobenitezgael-cloud
ruby-git
rue-language
ruef
ruesato
ruitammyhuang
ruiz-daniel
rumlucid-stack
run-llama
rungsthaikitchen
rusiaaman
rusmericar
russel-ui
russfeld
rust-lang
rust-unofficial
rustfs
rustyeddy
ruvnet
rv0gt
rv192
rvbc1
rvrios22
rweijnen
rxhanson
ryan-blunden
ryanaidilp
ryanbeales
ryanoasis
ryanoneill
ryanpaulgernan
ryanphanna
ryansdowning
ryanspoone
ryantate13
ryanvella9
rycoxdesu
ryo-morimoto
ryonive
rysie
ryukenshin
s-w-kelly
s0mecode
s0s0
s3rgeym
s7ven13
sSenseiTIER
sVimon
saad472
saadeghi
saadnafateh
sabbir-mahmud
sabermahmud
sabyrkaga
sachasa
sadeghbiglar
sadhin-dev
saeedmasoudie
saeeed22
saeidmoini
saert3311
saferskorea-beep
safishamsi
safnihsn
sagarahuja
sage-iq
sagearbor
sagesteppe
sahaj-b
sahat
sahilsharma20
sahiyaslays
sahlberg
said7388
saidatsanni
sailfishos-mirror
saisuiu
sait-ama
saiyalamarty
sajid-diucis
sakastudio
sakhama
sakib-m
salak96
salitahir
salman10s
sam-fakhreddine
samapriya
samcloudcode
sameterl
saminCSE
samirbhusal
samjayhub
sammycage
samoer123
samozturk
sampotts
samuelbagatelli
samuelbonifacio015
samuelukwu27-star
sanao1006
sandeepdutta
sandeepkv93
sangamesh123052000
sanger
sangokp
sangramkonde
sanguodxj-byte
sanj2cool
sanjay900
sanromandenis-jpg
sansan0
santiagofavero
santifer
sanushka2025
sanvdl
saraargh
sarabeyersdorf-dot
sarahosantos
sarahsturgeon
saranpradeep23
sarmadali25
sarmalev2
sartcod
sasanquaa
saschagrunert
saseungmin
sasgis
sassy0q0
saturngod
satvik-parida
satwikkansal
savonet
savvyspoon
sawana4u
sayed117
sayhiben
saymon-felipe
sbdchd
sboagy
sbryden
scarletNexus64
scarrrr316
scarzxx
scenespin
schambig
scherneff
schlaya
schlibistious
schollz
schrothi0815
science
scikit-learn
scoppetuoloa
scottrbailey
scottstts
scrapy
scttbnsn
scubbo
scverse
sczn313-stack
sda456456
sdaqo
sdevore
sdfysdfhsdfhs
sdmg15
sdstpanda
seamapi
seanieb9
seanpianka
searge
searxng
seaweedfs
sebacarrasco
sebasApps-lab
sebastianemaile-droid
sebastrog
sebavidal10
sec-js
secreat1bdkbr
secureblue
security-alliance
sediklaabidi
seer-engg
seerr-team
segmentio
seightday
seikimatuP
sekolakonangindonesia-prog
sembolisttek
semsub
sensorlab
seo-beomseok
seojcarlos
sequelize
sergii-dudar
sergioabdala12g
sert40514-arch
serumwriter
serverless
servo
seshadricloud
setiawaninfor
seungjun-lee1
seven9nrh
seydou1
seydoux02
seyia-turog
sezmow
sfrunza
sgl-project
shad712
shadcn-ui
shaharspencer-max
shaheemme-maker
shahzadalamm
shahzaib739
shailendrasharmaab1122-tech
shakintel-star
shalomfriss
shane-kercheval
shanebishop1
shaneholloman
shanraisshan
shapeeco
shardeum
shareAI-lab
sharkdp
sharkvelocity
sharondev11
shashank2122
shaukat1388
shaw2024
shawnyama
sheikhghayas23
sheisjay001
shelbeely
shengxinjing
shepherdjerred
sherlock-project
shihabict
shimakazevr
shindouj
shipcommit
shitosama
shivajreddy
shivakrsna
shivamsinghx
shivpatel0812
shiyu-coder
shj78
shjee-afridi
shkamiya
shog86
shounic
shoxie
shraddhaghuge
shreevidyamatabhuvanesvari-gif
shreosidebnath
shruti1994
shsewonitw
shubham51225
shubhamshendre
shuguroff
shurco
shynlee04
siberfx
sickn33
sidarthus89
siddharthvaddem
siderolabs
sidneyvmml
sidorovich256
siefkenj
sifxtreme
sigitbayuaji24
signalapp
signalbot-org
sigook
sigstore-conformance
silaskiragu
sile16
silicons
silkux
silvestri63
simeon2941
simon-m-kramer
simonecorsi
simonesugliano
simonw
simonwanna
simply-justin
simstudioai
siname02
sindresorhus
singh-aadarsh330
sinotec2
sipeed
sirdarckcat
sirinartk
siriusbks
siropaca
sissbruecker
sitaryo
siteraiser
siuyeong
siwacarn
siweimutong
sixcolors
siy
siyuan-note
siyukatu
sj817
sjhgvr
sjshsgehs
skainguyen1412
skakumanu
skandix
skatkov
skbnw
ske1et2
skikirkwood
skillmio
skka3134
sklink2
skvettn
sky-dust-intelligence
skyhoshi
skylot
sl45082
slacker007
slaclab
slaser79
slatedocs
slec16
sleek-design
sleep2117
slickdexic
slidevjs
slinke-hub
slippax
slipwoker
slls75966-try
slmnsmhs
slophaus
slowgrill3323
sluxzer
slymanmrcan
slymnoyann
smailnour
smart-oversight
smartcampusutp
smashedvr
smburabari
smokydastona
smorris0420
smpn9sinjai
snackshell
snakamura
snaplyze
snavid
snetsplit
snipcart
snonux
snoopycrimecop
snotlax
snoweye
snowmapofficial
snowz123
snyper103
soc221b
socketio
soeweiyan-phyo
software-architects
soimort
soitun
solaar45
solanna-xx
solari5rojas
solidjs
solidsnk86
solihulhadi141213
sollan
solotov-val
soltana11
solutioneletronic
somasekimoto
sondreln
soneryesilay
songchaindao-dot
songquanpeng
soni3006
sonmicro25
sonvt1710
sooluh
sora-teyam
soroushJuly
soroushheidary99
sorrycc
sourcemage
sowada23
sown9999
soxoj
space-grunt
spacebird-dev
spacedriveapp
spacetelescope
sparckles
spawnoob
specialistvlad
specmesh
specstoryai
spectrocloud
spectrum-med
speechanddebate
speedrapide10
spences10
spf13
sphynkx
spiceratops
spideystreet
spl1x1
sportstimes
sprattjack
spring-projects
spruceanalytics
spschweiz
spydisec
sqlc-dev
sqlmapproject
square
squidfunk
sr737YT
srbhr
srinivasan143de
srinugalla
srv1n
ss0927
ssaywater
sshh12
ssieb
ssohail-droid
st-eez
stajeuradiodjokovic
standardebooks
stanfordnlp
stanislav-topikha
stanley-xu
star474
starlightavenue
starpassblue
starr-dusT
starsep
starship
starvnow
statelyai
stefanhoelzl
stefanobang
stefansimik
stelLaRGliNtv
stellarsoft-tech
stepanenko3
stephenszulinski
stevecrozz
stevewewe
steviebeenz
sthacomm
sthipparthi
stho32
stndrs
stolostron
stormsia
storybookjs
stoykovstoyk
strapi
stravant
strawgate
streamich
streamlit
stronk-dev
studio-senkou
studiosdilsonsilva
stumpapp
sturlabragason
stvlley
styled-components
su-github-machine-user
subash12345679-png
subhanahmet
subtalegames
subtlevenom
sudarcode
sudarshangautam111
suddenlyGiovanni
sudheerj
sudoroom
sue445
sugatoray
sultanoloyede
sumitkumarbittu
sun0day
sundance
sundios
sunface
sungqwe
sunnyshk2008
sunrisemovement
sunsiyuan
supabase
super-turbo-engineer
superdoc-dev
superduke
superfunteam
superkabuki
supermemoryai
supermobiteam2
supershell2019
supraaxdd
suprojegrubu
sureshg
suronjit02
surrealdb
surservice
suryajuancuk
suryansh1221
susana-degreyt
susanassilva
susfgdou
suvendukungfu
suvonyang
sv-oss
svarga00
sveltejs
svengau
svnty
swagger-api
swan-io
swara2013
swarajshaw
swatv3nub
swaymm7
swb2019
swc-project
sweetmantech
swefpifh
swegener
swied
swiftlang
swileran
swisskyrepo
swk17songgom
sxyazi
sxytdi
syaghoubi00
sybil-solutions
syh8293
sylvieborlingzajanoxu
symfony
symposium-dev
synYnys
synaptic-cl
syncthing
synonymdev
synth001
syrkis
sysfce2
sysserkl
szmyty
szymek123321
t-tino
t1hjn05n
t23-02
t3-oss
tORNaDoSpINPr
tabler
tacwarp
tahakinn
tahazalzali
tahirap836-sketch
taileanh25
tailscale
tailwind8
tailwindlabs
taimallccr
taitruong007
takano32
takanome-dev
takanorifukuyama
takigawaakinori
takumi-saito
takuminish
talasago
talmolab
talregev
tanatyu12
tanerincode
tangleon8
tangstweentyone
tannerhawkins
tanverified
tanvir-commits
taorodrigueswork
taotieren
taren250424
tartaria-dev
tashacol
tastejs
tatientler
tatsuyakari1203
tatukyd-ctrl
tauraamui
tauri-apps
taylor-barron
tbyrne842
tcode-dev
tdecapctsv
tdikelt
teRaGlINtHQ2
team-affix
team-mirai-volunteer
teamcarma
teamgreyfinch
tech-andgar
techdomegh
techfleece007
techiescamp
techinpark
techmax769-source
technikly
technosf
techsoftvns
tecotv2025
teddy4556
tejamaramreddy
tejbhan111
tejbhanp
tejusadepumedia
telliott22
telluricaquarian
telosnetwork
temperarcher
tenpcr
tensorflow
terime9057
termux
terpunyaon-cyber
terraform-linters
terraphim
teslamint
tessy315
test-time-training
test987987
testdoliet
testingisdocumenting
tesujimath
tetran
teutonet
textcortex
tf-4
th022
thaioliva
thakurDivya1008
thalessr
thaleswe
thaodt
thasmo
the-outfit-the
the-shark-guy
the1812
theamallalgi
theangeloumali
theantrod1
theashishshah
theblackboxclub
theblackturtle
thebtf
thedaviddias
thedoggybrad
thedotmack
thegamer49520
thegreatgulper
theinjaziteam
thejeshgn
thekevinday
thelabcorner
theodi
theosimodel
therealaleph
theriex
thesushilsharma
theta42
thevanburenboy
thewhediaz
theyosh
thienbaonigg
thmanabiz4-eng
thomas-lamiaux
thomascpowell
thomaslillo
thomassophiea
thomsxd
thoppe
thops1925
thorbits
thotenn
thoughtsunificator
threatIntelOsos
threejay20
thunderpoot
thuruht
thuydoan94
ticnutai10-gif
tidbcloud
tiekoettercom
tier4
tifye
tigerbeetle
tigeryash
tigran-saatchyan
tim9510019
timescale
timgerstel
timothyw553
tine-psd
tinspham209
tinted-software
tinygrad
tinyw0rk
titoxavierfernandes
tiwe0
tixl3d
tj
tjenkinson
tjni
tkc
tkroy02
tkuennen
tldr-pages
tldraw
tldrsec
tllanka
tmanman90
tmc
tmdtky
tmiland
tmitb
tmux
tnm
toastkidjp
toasty-sunbeam
tobi
toboengine
toddyoe
todoesverso
toeverything
toghani
tohhiro
tojimato
tokio-rs
toluadejimi
tom-doerr
tomacox74
tombeaver
tomicechen
tomkatpedals
tommisuen111
tommy-xr
tommydenton
tomulinek
tomvanarman
tomvanwehaege
tongliang-liu
tonimorenob
tononjacopo
tonsky
tony-nguyen1
tony-stark-eth
topamcc
toploardgg
topsuperv
tor-iv
torriem
torvalds
tothmarci25
toto-inu
toviralideasyt7
tox-wtf
toxictornado11
toyosang
tqdm
traPtitech
traderman222
traders-ark
tradingview
traefik
traffictorch
trail-of-forks
trailofbits
training-resource
traktuner
tranbrandon1233
transloadit
tranthanhhoang060391
travatlanta
travismsmith
travnettech
treant-io
treeford11
trekhleb
trendxproject
tresl-co
trew1s
triki3melek-cmyk
trilwu
triple13
tripleerv
tristan-f-r
trizel-ai
trmckinzie
tronginc
tronmooo
trpc
trufflesecurity
truly-xyz
trustgraph-ai
truvoicer
trzy
tsariman
tscircuit
tsenghc
tshu-w
tsinghua-lau
tsumugu
ttcs60cntt3
ttdmnd
ttlequals0
ttt3pu
tuananhlevan
tubbo
tubiotuso3h249
tuc0w
tucker-jp
tuliofaria
tunepolo
tuner-labs
tungkhac
turalsadigov
turbo-badex
turbo689
turexy
turgut090
turphoria
tutmoses
tuuguu580
tuxdotrs
tuyencaovn
tvLors
tvalenta
tvmbra
tw93
twbs
twentyhq
twhit-006
twhlynch
twilight-rs
twitter
tyler-dot-earth
tyoungg
type-challenges
typeorm
typescript-cheatsheets
typicode
typst
tyree-z
tyrunplacable
uamanager
ubalklen
ubcyukiny
ubgk
ubie-oss
ubiratan-motta
ucla-physicalsciences
uday510
uddpmibojonegoro
udihermawan
udkx
ueberdosis
uedaeita
uetopchik
ufkterzici-coder
ugliestie
ugoite
uhub
uic-soar
uid100
ujjwalkarn
ukisoft
uknunknown
ulTraCharGEMI
ulhaqqq
ulitmate
ultrAzVortex9
ultralytics
ultratelecom
ultraworkers
ulugbek0217
umami-software
umamku
umarahmad787
umarxxx
umeno3
unclecode
uncognic
ungoogled-software
unicef
unionlabs
unlimitedv
unoplatform
unslothai
unstaticlabs
upciti
upscalesoftware
upscayl
upstash
urabexon
urbanlandproducts
urvana
use-state
usebruno
usememos
userid0
ushitora-anqou
usmangani123664
ussiglobal
usuyuki
utilitywarehouse
utmapp
uxuySafe
uyiromo
uyriq
uzpj
v0r0bi0v
v2fly
v2ray
v4qjrh2958-afk
vGiacomov
vORTExwingfor
vadimdemedes
vadnala
vaibhav-upadhya-1A
vaisk-ps
valdirnerin
valentinooo1
validatedev
valleyhemp99-design
valo55
vamshi9666
vankokeiei
vaqueritoSes
varadhjain
varcemcquade
vargasfrankh-design
varunkamath
vasanth-pro
vats98754
vazqueztomas
vbenjs
vc-polyglot
vdbergh
vdiorio
veg
veggiemonk
veighnsche
velyrich
venkatamutyala
ventoy
ventr1c
vercel
vercel-24-7
vercel-labs
vergissberlin
verleihernix
verona19
vertbera
vetek4332-pixel
vforge
vgXhc
vheeno
vhidvz
viBeWAvEweBhq
vibecodingchile
vibran2566
vicRang24Raes
viccharles007
vicenzoscavino1999
viciowins891-ctrl
victor-develop
victorgteixeira
victorhsantiago
victorhwn7255
victorkagarama
victorlsuarez75-hash
victorramos887
victorwangye
victoryw
videojs
vietnhatthai
vijay2732004
vijayan1985
vijayvairagade
vilaphab
villegar
vilnius
vim
vinayakkankanwadi
vincentng295
vincenttran99
viniadrii
viniciusmbpro
viniciuswz
vinitngr
vinta
violinist-dev
vipinkataria2209
virajsanghvi
virattt
virtual-phone-dev
visca-ai
vishal9431
vishalkumar0818
vishnuroshan
vishwin
vistaardigital
vitejs
vitorbarbo
vitorconde
vitormateusalmeida
vitr
vjeux
vlad1356226
vladimirvivien
vlang
vllm-project
vm10k
vmheaven
vn-progr
vnpy
voIdSHAdebaSi
vocably
vohonghai
vohuman
voideditor
voidofvanity
volumen25
vonzweigbergksamuel
vpnpublic
vpnsuperapp
vpsf0605-dev
vr-jar
vrayporphms
vrcorp
vrw-guppy
vs-postmedia
vsouza
vuejs
vuetifyjs
vvatelot
vvvvTvT
vvvvvvvector
wARpHUBhq
wFuxi66
wINdSUrGeblIT
wabarc
wagoodman
wailsapp
wajidjan
wakaka6
walPereira
waldronlab
walker-tx
waltzlullaby23-dot
wanggi-hong
waor1990
waqar0345
warclib
warishkaog
warlordtm
warpdotdev
wasabeef
wasabina67
waspito
wassim-55
watchttvv
wavey0x
waydabber
wayf-dk
waynepadgett
waynetseng
wayuissocool
wbgl-blip
wchanchavac
wcypierre
wdfk-prog
wdh-claudius
wdhdev
wds-tecnologia
weareohmy
weareswitch
wearezoop
weatherlink
weaverc1
webD97
webbestmaster
webdjoe
webkom
weblate
webmaster442
webpack
webtorrent
wedataintelligence
weelzinhox22
weiShaoY
weilueluo
wendy077
wenlanbo
wenrey223
wensimehrp
wentao883
werd-drew
werwetz
wesbos
wescopeland
wesleynw
westioprintdev
weuderr
wevm
weybsite
wfjsw
wger-project
whalesea1314
whammou
whender
whentheh-yt
whilp
whittyworks
whoyak
why7ss
wiNDrushcHaIN
widad1406
wiedehopf
wijicute
wikionline
wiliams11h
will383842
williamch29
williewu-projects
willward1
wilsonfreitas
wilsuriel03
win8428
windljasem
windrew
wingstako
wingyuenlabs
winstondmdm
wirawanaryo
wisdom-plus
withastro
wizos
wjabbour
wjdtj9656
wkumari
wled-compile1
wmakeouthill
wodsmith
woleigedouer
wolfgang555
wolflynxcat
woo-cie
woodhall335
woodpecker-kit
wootdata
wordnik
worldalliance
worldbank
worldiqapp
worldsofwondergames
woss
wosunzhiping
wout-junius
wphillipmoore
wqm7749
wrspada02
wshobson
wsmontes
wtfazz
wubomir
wuchuheng
wudi
wumphlett
wuqinqiang
wusiuyu
wwwPontus
wwwillgunnn
wxhaor
wy15
wyatt4543
wyenaa
wysaid
x1wins
x1xhlol
x5tnsgpsth-wq
x81k25
xFerza
xLeviNx
xRSquared
xXCupidoXx
xalayn
xayin69
xditya
xecil99
xeroxinteractive
xerrors
xerud2002
xezar014
xh3b4sd
xhls008
xhon-pelushi
xhpk
xiaoSB33
xiaoandy1974g
xiaoheimaoo
xiaomo1128
xiaoxiunique
xiaoyanxiansheng
xihuai18
xindoo
xinglixing
xingpingcn
xingzhiyou
xiv3r
xivintheshell
xixiaisinila
xjc90s
xlordz
xministone
xmowgofficial
xnel115
xnite7
xocomil
xpack-dev-tools
xpedrotx
xqad
xraydog999
xsf3190
xtekky
xthebat
xtirian
xtrade12
xttmedya
xuanson501123
xuxueli
xxFOLDxx
xxFranxx121
xxclouddd
xyflow
xztka49-bit
y471n
yOyOeK1
yahavb
yahyaboltemujhe-bot
yakhyo
yamadashy
yamashhh
yamatosan-69
yangshun
yannick-123Loger
yannizinho
yanxzkecebet
yarikkyzym
yarnpkg
yaroslav2901
yaseralie
yash244466666
yashboss1111
yashggsop
yasminSarbaoui93
yasminlopes
yassersalem74
yassin701
yassincodes
yassirusa
yasufumi-nakata
yasugahira0810
yazaldefilimone
yazdan-rm
yazidi-abdelwaheb
yazninja
ycdxsb
ycluis
ycshin7
ydovzhyk
yeazelm
yenibilgisayarci
yesbhautik
yeshan333
yesizzy
yewstack
yeyomx
ygwyg
yhbytb2018-prog
yichaosun
yifanbian
yihong0618
yiino1222
yili-db
yimingp
yisuin
ykc1n
ykfy1
ykiu
ykla
yknx4
ykominami
ymyuuu
yntcdd
yoanhuke
yoanndestras
yodev21
yofukashino
yogayataverma
yohanaquino2007
yohi
yongfeng
yongtian-ou
yonirom
yorsh21
yosh95
yoshif31-lang
yoshikazuito1976
yoshiori
yosign
yosiwizman
yosukehiyoshi
youchann
youngfish42
youngle316
youngyangyang04
younis3
youssefabd0
yoyooyooo
yqmmm
ysicing
ysterbal
yt-dlp
ytangeldog
ytdl-org
ytkg
yu-min3
yudai-yam
yuexuan521
yuh2017
yuiii1234
yuiseki
yuka-tan99
yuki-koma2
yuki0920
yuneast
yungcheng
yunginnanet
yunojuno
yunusemregokdag
yuri-spizhovyi-mit
yurialvesL
yuriassuncx
yusifahmadov
yusuf4030
yutaro21jp
yuuddd53
yuummmer
yuxiaoli
yuzu697
yvento
yx709057978
yyemaen321
yz89122
z-libraryopp
z-mio
z-shell
zAbuQasem
zAke199
zVSciy
zab-e
zacharytzurowski-dev
zackkdev
zackzhan
zade23
zadnap
zaheerops
zahraejaz77
zaid645
zain1320
zainajamal481
zaivi
zakiCh92
zakir11117
zandervander
zanshin
zaobaocn
zaos8384
zarvent
zavierextreme7
zbezj
zbowling
zchoi
zead333
zed-industries
zeeyado
zejuh
zel-jebr
zellij-org
zen-browser
zendannyy
zenorocha
zepen
zer0fixer
zeroclaw-labs
zeromicro
zeroskylian
zetton1011-cloud
zeus440
zeynar25
zgrossbart
zgsgs
zgunz42
zhaa-kun
zhangyingwei
zhaofengdadezu
zhaofu-hhh
zhaojun83
zhaosj0315
zhaozh10
zhatrus
zhayujie
zhiwehu
zhiweiofli
zhongyang219
zhongyat
ziadoz
ziaulhaq009
zieng2
zifter
ziglang
ziglibs
zihaozeng0021
ziishaned
zimmer62
zinhocosta
zishengz
ziyadalawami-hash
zjm54321
zkat
zkfmapf123
zloi-user
zlostyzzzz
zn3x
zoicware
zoiriscleaningservices-sys
zoispag
zokrezyl
zona3proximidadqr2025-crypto
zoonk
zozoking101
zphelps
zregvart
zsigoio
zsz520
zty42
zugazagoitia
zulloper
zumlabs
zuohuadong
zwaldowski
zwelliver
zxcurs3d
zxing
zxybussystem
zylon-ai
zytoabc
zzskm
zzt108

==> anc/plot-fig04-drift.py <==
#!/usr/bin/env python3
"""Figure 4 (conceptual): tokenisation-drift risk zones on the Jaccard axis."""
from pathlib import Path
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle

RED, AMBER, GREEN = "#fef2f2", "#fffbeb", "#ecfdf5"
RED_E, AMBER_E, GREEN_E = "#dc2626", "#d97706", "#059669"

fig, ax = plt.subplots(figsize=(9, 2.4))
zones = [(0.0, 0.60, RED, RED_E, "HIGH\nJ < 0.60\nCI block / alert"),
         (0.60, 0.80, AMBER, AMBER_E, "MEDIUM\n0.60-0.79\nflag for review"),
         (0.80, 1.0, GREEN, GREEN_E, "LOW\nJ >= 0.80\nnominal")]
for x0, x1, fc, ec, label in zones:
    ax.add_patch(Rectangle((x0, 0), x1 - x0, 1, facecolor=fc, edgecolor=ec, linewidth=1.5))
    ax.text((x0 + x1) / 2, 0.5, label, ha="center", va="center", fontsize=10, color="#111827")
for b in (0.60, 0.80):
    ax.text(b, 1.06, f"J = {b:.2f}", ha="center", va="bottom", fontsize=9, color="#374151")
ax.annotate("baseline = last human-reviewed prompt", xy=(1.0, 0), xytext=(1.0, -0.28),
            ha="right", fontsize=9, color="#374151")
ax.set_xlim(-0.02, 1.02); ax.set_ylim(-0.35, 1.25)
ax.set_yticks([]); ax.set_xticks([0, 0.2, 0.4, 0.6, 0.8, 1.0])
ax.set_xlabel("Jaccard similarity to baseline  (0 = fully diverged, 1 = identical)")
for s in ("top", "right", "left"):
    ax.spines[s].set_visible(False)
fig.tight_layout()
out = Path(__file__).resolve().parent.parent / "figures" / "fig04-drift-zones.pdf"
fig.savefig(out); print("Wrote", out)


==> anc/plot-figures-pdf.py <==
#!/usr/bin/env python3
"""Generate Figure 8 (commit-depth histogram) and Figure 9 (age-normalized
commits/month) as vector PDFs for the arXiv LaTeX build.

All sample sizes and values are read from git-scrapper report.json; nothing is
hard-coded. Usage:
    python plot-figures-pdf.py [report.json] [out_dir]
Defaults: ../../git-scrapper/output/report.json  and  ../figures
"""
from __future__ import annotations

import json
import sys
from pathlib import Path

import matplotlib.pyplot as plt
import matplotlib.ticker as mticker

TEAL = "#00D4AA"
GREY = "#6B7280"


def _n(x: int) -> str:
    return f"{x:,}"


def load(report_path: Path) -> dict:
    with report_path.open(encoding="utf-8") as fh:
        return json.load(fh)["paperStudy"]


def _cat(rows: list[dict], needle: str) -> dict:
    return next(c for c in rows if needle in c["label"])


def fig08_depth(ps: dict, out_dir: Path) -> Path:
    cats = ps["versionControlDepthByCategory"]
    ai = _cat(cats, "AI agent configs")
    ci = _cat(cats, "GitHub Actions")
    buckets = [row["bucket"] for row in ai["histogram"]]
    ai_pct = [row["pct"] for row in ai["histogram"]]
    ci_pct = [row["pct"] for row in ci["histogram"]]

    x = range(len(buckets))
    width = 0.38
    fig, ax = plt.subplots(figsize=(9, 5))
    ax.bar([i - width / 2 for i in x], ai_pct, width,
           label=f"AI agent configs (n={_n(ai['configFilesAnalyzed'])})", color=TEAL)
    ax.bar([i + width / 2 for i in x], ci_pct, width,
           label=f"GitHub Actions workflows (n={_n(ci['configFilesAnalyzed'])})", color=GREY)
    ax.set_xticks(list(x))
    ax.set_xticklabels(buckets, rotation=20, ha="right")
    ax.set_ylabel("Share of files (%)")
    ax.set_xlabel("Lifetime commit count per file")
    ax.set_title("Version-control depth: AI agent configs vs CI/CD workflows")
    ax.yaxis.set_major_formatter(mticker.FormatStrFormatter("%.0f%%"))
    ax.legend(loc="upper right")
    ax.grid(axis="y", linestyle=":", alpha=0.4)
    fig.tight_layout()
    out = out_dir / "fig08-commit-depth.pdf"
    fig.savefig(out)
    plt.close(fig)
    return out


def fig09_rate(ps: dict, out_dir: Path) -> Path:
    all_rows = ps["versionControlRateByCategory"]
    cohort_rows = ps["cohortMatchedVersionControl"]["versionControlRateByCategory"]
    cutoff = ps["cohortMatchedVersionControl"]["cohortCutoffIso"]

    def pair(rows):
        ai = _cat(rows, "AI agent configs")
        ci = _cat(rows, "GitHub Actions")
        return ai, ci

    ai_all, ci_all = pair(all_rows)
    ai_co, ci_co = pair(cohort_rows)

    fig, axes = plt.subplots(1, 2, figsize=(9, 5), sharey=True)
    panels = [
        (axes[0], "All files", ai_all, ci_all),
        (axes[1], f"Cohort: first commit ≥ {cutoff}", ai_co, ci_co),
    ]
    for ax, title, ai, ci in panels:
        vals = [ai["commitsPerMonthMedian"], ci["commitsPerMonthMedian"]]
        colors = [TEAL, GREY]
        labels = [
            f"AI configs\nn={_n(ai['configFilesAnalyzed'])}",
            f"Actions\nn={_n(ci['configFilesAnalyzed'])}",
        ]
        bars = ax.bar([0, 1], vals, width=0.6, color=colors)
        for b, v in zip(bars, vals):
            ax.text(b.get_x() + b.get_width() / 2, v + 0.02, f"{v:g}",
                    ha="center", va="bottom", fontsize=10)
        ax.set_xticks([0, 1])
        ax.set_xticklabels(labels)
        ax.set_title(title, fontsize=11)
        ax.grid(axis="y", linestyle=":", alpha=0.4)
    axes[0].set_ylabel("Median commits / month")
    fig.suptitle("Age-normalized version-control rate: AI agent configs vs CI/CD workflows")
    fig.tight_layout()
    out = out_dir / "fig09-commit-rate.pdf"
    fig.savefig(out)
    plt.close(fig)
    return out


def main() -> None:
    here = Path(__file__).resolve()
    report = Path(sys.argv[1]) if len(sys.argv) > 1 else \
        here.parents[3] / "git-scrapper" / "output" / "report.json"
    out_dir = Path(sys.argv[2]) if len(sys.argv) > 2 else here.parent.parent / "figures"
    out_dir.mkdir(parents=True, exist_ok=True)
    ps = load(report)
    print("Wrote", fig08_depth(ps, out_dir))
    print("Wrote", fig09_rate(ps, out_dir))


if __name__ == "__main__":
    main()


==> anc/prevalence-report-summary.json <==
{
  "generatedAt": "2026-06-08T15:50:49.030Z",
  "runSummary": {
    "totalRepositoriesAnalyzed": 8996,
    "totalFilesAnalyzed": 23325,
    "durationMs": 0,
    "githubApiCallsTotal": 0,
    "failedRepositories": 277
  },
  "sampleAdequacy": "MARGINAL",
  "targetSampleSize": 10000,
  "uniqueOrganizations": 8509,
  "corpusSnapshot": {
    "totalFilesScanned": 23325,
    "totalConfigFiles": 20286,
    "fileCountsByCategory": [
      {
        "category": "AI_AGENT_AGGREGATE",
        "label": "AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)",
        "fileCount": 3881
      },
      {
        "category": "CI_CD_WORKFLOW",
        "label": "GitHub Actions workflows (`.github/workflows/*.yml`)",
        "fileCount": 16405
      },
      {
        "category": "COPILOT_INSTRUCTIONS",
        "label": "Copilot instructions (`.github/copilot-instructions.md`)",
        "fileCount": 189
      },
      {
        "category": "CURSOR_RULES",
        "label": "Cursor rules (`.cursor/rules/**`, `.cursorrules`)",
        "fileCount": 252
      },
      {
        "category": "CLAUDE_CONFIG",
        "label": "Claude config (`.claude/**`, `CLAUDE.md`)",
        "fileCount": 3440
      },
      {
        "category": "ALL_CONFIG",
        "label": "All configuration files (combined — do not use for agent-governance claims)",
        "fileCount": 20286
      }
    ],
    "reposWithAgentConfig": {
      "count": 564,
      "pct": 6.27,
      "ci95Lower": 5.79,
      "ci95Upper": 6.79
    },
    "reposWithCiCdWorkflow": {
      "count": 4042,
      "pct": 44.93,
      "ci95Lower": 43.91,
      "ci95Upper": 45.96
    },
    "adoptionNote": "Not every repo has an agent config — 3,881 agent-config files across 8,996 repos (6.27% of repos have ≥1). Use file-level stats as the primary lens for agent governance."
  },
  "cloneAnalysis": {
    "jaccardThreshold": 0.8,
    "exactDuplicateContentGroups": 1038,
    "exactDuplicateFileInstances": 4406,
    "exactDuplicatePairs": 2954,
    "nearDuplicateFilePairs": 29561,
    "templateDuplicateFilePairs": 47701,
    "clonePairsWithinOrg": 15236,
    "clonePairsCrossOrg": 64980,
    "crossOrgClonePairRate": {
      "count": 64980,
      "pct": 81.01,
      "ci95Lower": 80.73,
      "ci95Upper": 81.28
    },
    "nearClustersSpanningMultipleOrgs": 445,
    "exactClustersSpanningMultipleOrgs": 695
  },
  "methodologyCaveats": {
    "selectionBias": "Repos were discovered because they contain agent configuration files — this is a prevalence study within the \"already adopted AI agents\" population, not all of GitHub.",
    "sampleSizeNote": "N=8,996 vs target 10,000 — sample adequacy is MARGINAL.",
    "permissionParserLimit": "Agent-config permission extraction uses regex heuristics; YAML-like false positives are excluded. True agent permission coverage is approximately 0%.",
    "credentialScannerLimit": "Credential detection is regex-only (metadata stored; secret values never persisted). Treat prevalence as a lower-bound estimate with possible false positives.",
    "clonePairFilterNote": "Clone analysis by file type filters on the source file path only; asymmetric pairs where only the target is an agent config are excluded.",
    "dataCollectionNote": "This report was re-rendered from stored scan data (0 API calls / 0s duration), not a fresh crawl."
  },
  "headlineMetrics": {
    "agentConfigFilesWithOneCommitPct": 65.52,
    "exactDuplicateConfigFilesPct": 21.72,
    "credentialExposureReposPct": 2.23,
    "agentConfigPermissionScopePct": 0,
    "workflowPermissionScopePct": 28.1,
    "jaccardThreshold": 0.8
  }
}

==> anc/report.json <==
{"generatedAt":"2026-06-18T17:56:07.368Z","runSummary":{"totalRepositoriesAnalyzed":10008,"totalFilesAnalyzed":33620,"durationMs":0,"githubApiCallsTotal":0,"failedRepositories":373},"maintenanceStats":{"DORMANT":{"count":3575,"pct":10.63,"ci95Lower":10.31,"ci95Upper":10.97},"LIGHTLY_MAINTAINED":{"count":15857,"pct":47.17,"ci95Lower":46.63,"ci95Upper":47.7},"ACTIVELY_MAINTAINED":{"count":14188,"pct":42.2,"ci95Lower":41.67,"ci95Upper":42.73}},"cloneStats":{"EXACT":{"count":245,"pct":2.45,"ci95Lower":2.16,"ci95Upper":2.77},"NEAR":{"count":1490,"pct":14.89,"ci95Lower":14.2,"ci95Upper":15.6},"TEMPLATE":{"count":2243,"pct":22.41,"ci95Lower":21.61,"ci95Upper":23.24}},"credentialExposure":{"reposWithFindings":318,"filesWithFindings":836,"bySecretType":{"API_KEY":{"count":48,"pct":0.48,"ci95Lower":0.36,"ci95Upper":0.64},"PASSWORD":{"count":228,"pct":2.28,"ci95Lower":2,"ci95Upper":2.59},"TOKEN":{"count":56,"pct":0.56,"ci95Lower":0.43,"ci95Upper":0.73},"CERTIFICATE":{"count":3,"pct":0.03,"ci95Lower":0.01,"ci95Upper":0.09},"CONNECTION_STRING":{"count":122,"pct":1.22,"ci95Lower":1.02,"ci95Upper":1.45}},"exposureRateCi95":{"lower":2.85,"upper":3.54}},"permissionScopes":{"byStratum":{"GITHUB_ACTIONS":{"count":16757,"pct":99.41,"topKeys":["contents","pull-requests","id-token","issues","actions","pages","packages","permissions","checks","statuses"]},"COPILOT_INSTRUCTIONS":{"count":2,"pct":0.01,"topKeys":["owner"]},"AI_AGENT_ADHOC":{"count":98,"pct":0.58,"topKeys":["always","await","modify","Int","contents","Books","-","throw","string","select"]}}},"failureLog":[],"paperStudy":{"targetSampleSize":10000,"sampleAdequacy":"ADEQUATE","sampleWarning":"Preliminary results from an ongoing study: N=10008 repositories across 9357 distinct organizations (target: 10,000). Confidence intervals below are already narrow enough to support directional claims.","uniqueOrganizations":9357,"organizationsRepresented":["0-don","00Danii","00Masato","03tekno","0779011218","0975","0Aryan1","0voice","0x2b3bfa0","0x346e3730","0x6b6679","0x7d8","0xAX","0xAmn","0xCUB3","0xDanielLopez","0xDeadcell","0xGosu","0xGuigui","0xSojalSec","0xforkitall","0xhappyboy","0xlegionz","10000xnet","100StaxXx","100thCoin","123456789qwaszx","1242035","13smith","14790897","14all-agency","15cmac65-ship-it","1612elphi","1934103887","1Dark134","1Maleeha","1Panel-dev","1Simo111","1c7","1cyberlangke1","1kevgriff","1life1chance","1m1-github","1ordo","1prcntethan","1spyral","1tsAlex","2-3-5-7","20250918-beyond-SW-Camp-21th","233boy","240IQCLIPS","251027-Java","29xh24fm6r-ctrl","2M4U","2YY","2i2c-org","2noise","2wenty2wo","3270101","3b1b","3nsoft","40843245","423537","444valv","475491-svg","48Nauts-Operator","4Peek","4Ship-ca","4T4DAMAR","4Xmxwediealot","4dahalibut","4k5u","4kbt","4nd7ey-lab","521xueweihan","55pizzy","56k-modem","5StarEvan","5c077m4n","5rahim","5w14","5ym","6161358-arch","6238","64MM4-KN1F3","666ghj","67HubLua","687698","69rascal","6Ace9","6daleez9","6g0kwtm3","708u","78","7c","7maram7","808Kayo","8g6ghfrgj","8hantanu","8l8l8","8wx","9001","95699859","9637730795","973398769","9850392751","9851392751","996icu","999k923","9renpoto","A-Archives-and-Forks","A-K-6","A-lesaca","A13437858","A1cy","A2A-MC","AAgustinAllende","ABG127582","ACEBITSINDRI","ACEsuit","ACFHarbinger","ACMRossonero","AICDMX","AIKUSAN","AJAkimana","AKJUS","ALFcone","ALIILAPRO","ALPHISTUBE","ALT-F4-LLC","ALTIbaba","AMAI-GmbH","AMIRHOSSEINDARVISHI","ANSQ1","APK-18","APKs-dl","AR6420","ARES-Mobiliario","AReid987","AS271","ATomiCspEArHA","ATorbado","AUTOMATIC1111","AUraBeAmpUlSE","AVD-fw","AaKavan","AaltoGIS","AaroonDaniel","Aayush098711","Abathargh","Abbey086","AbdElRahmanOmda","Abdel-B0T","AbdoHerO","AbdulMoizSoomro","Abdulazizzn","AbdullahHamdy13","Abdullahalbalawi","Abdulmalik90","Abdulmuiz44","Abdulrahman1542001","Abiel252005","Abisai343","AbnerHuang2","AbolfazlMnf","AbortionFunds","Abrockyt","AbuBaniaz","AbuYaSer-Dev","AbuelaInsana","AbyTob","Acathla-fr","AccSandovalCyber","Accountsseller","Acesp25","AceuptheSleeve","AcidicSoil","Acoeric98","Action2theFuture","ActivitySpaceLab","AdColina","AdairLH","Adamant-im","Adanje3620","AdguardTeam","AdityaKuchhal","Admin-AUXO","AdobeDocs","Adonaikjr","AdrianoBinhara","Aefyr","Aerialytic","AerielDay","Afolayanpelumi","AfterLaterAudio","Agasthi1212","AgentFoundryExamples","Agnatius","Agostinhodossantos","Agricolemx","Ahmed-Bayam","Ahmed-Bouzid","AhmedEl-diasty","AhmedHero55","AhmedNasser1601","AhmedSalih3d","Ahmedaligue","Ahmetzkan","Ahta14","Aidata777","Aider-AI","Aishrod","Ajaymaurya8299","AkashKumar7902","Akbblog","Akicou","Akira-Client","Akiro35","AkshaySyal","Alamofire","AlanMcLure","AlanPrates","Alathra","Albertosl2497","AldazUnlockServer","Aleca0666co-hub","AleexCaires","AleexCh08","Alejandro101998","Alejost7","AlenioH","Alessio-Parmeggiani","Alex9104","AlexPenguin11","AlexRogalskiy","AlexanderArj","AlexanderGrom","AlexandreLourencinho","AlexsJones","AlfieriChou","AlgarDude","Ali123490","Ali5tan","Ali632-lgtm","AliAl-ojeely","AliHAJFA","Alibek88alarko","AliceO2Group","Aliek1234","AlignTrue","Aliraza786ggsg","Alishahryar1","AlisiaReveli","AlissonBalbino","AlistGo","AliveOrdinary","AlphaWoomz","Alsuve98","Altera-Software","Alusine-Sanie2223073","AlvaroCascante","Alvin9999-newpac","Alwaysssssss","AmIMaybeAnOrange","Aman-singh4699","Aman34772","Amejia481","Amelie-png","AmineZmarrou","AmirMGhanem","AmirulAndalib","AmrDeveloper","Amulya-Yadav","AnaElisaLopezMiranda","AnassCarreau","Anastasis1","Anathi-C","Anatoli420","AndanteKim","Andepzaiiii","AnderCMD","AndreCabalo","AndreDev21","Andrea1395","AndreaColamedici","AndresEspin1993","Andresssrr24","AndrewUsher","Andrey980","AndrobaL","AndroidKitKat","AndrosEt","Androz2091","Anduin2017","Andwerpz","AndyIbanez","AndyMik90","AndycptOrg","Aneesh-382005","AngelVelascoGH","Angellrdz","Anguy04","AnhTuanDangJT","Anie3142","AnielleLuiz","AnilKadavakollu95","Animasso","Aninoss","AnkitChoudhary1","Ankithrao0177","Anmol-Baranwal","Anmolkp05","Anno29","Anonawa","AnthonyBoschat","AntipasIC","AntoineAugusti","Antorego","Anuj-Jitendra-Dubey","Anuken","AnushkoGoshS","AnyehansZ","Anyomi1","AobingJava","ApartMoney","Apisystempixdev","Apollonu","AppFlowy-IO","ApplETS","AppsLeandro","April2040","ApsaraDB","AquaStark","Aqueuse","Aramide-jk","Arandomised","Arcachofo","ArchiveBox","Ardakilic","Ardiiiu","ArekM27","Ares-Defence-Labs","Argh94","ArgoConfBot","Ariama09","Ariefed","Aries921wu","ArifKoyuncuoglu","AritaInuzukaKinichiro","Arlos59","Arman171","Aro1511","ArtemFilin1990","ArtifexSoftware","Artoriasgrr","Artur114Projects","Arturo-MT","Arunsai125","ArvinZJC","AryanB1","AryanmishraV","Asabeneh","Ascalon0823","AshBoraki","AsherBond","AshkanYarmoradi","AshleyEMMiller","Ashwin478393","AsifThunder","Askair123","AsmaaSoliman","AsparagusEduardo","AstrBotDevs","Astrofili-Centesi","Astrr3","Ath4r-F","Atharv7740","Athoi0-0","Atoz-script","AtsushiSakai","Attiya-Batool","Aurailus","Aurocosh","AutoFTbot","Automattic","AutonomousQAP","AvaTheArchitect","AvavaAYA","Avciaziz","Avenger-music","Awwiiiii","Ayce45","AykutSarac","Aylur","Ayman1061","Aymen-dn","Aymen3776","Azboo","Azizalmulla","AzuReSUrGEfla","Azure-Peak","Azzikx","BAWES-Universe","BDonadelli","BGeometrics","BHUIYAN17","BLACK4585","BLAZeriSeRWyR","BSData","BSMediaGroup","BSdocs","BSoDium","BU-Spark-Learning-Ambassadors","BYTESHAUS","Babakam06","Babanila","Backlinko-LLC","BacteriologicalReports","BadhonBarman","BadrRami","BagusIndrawan-art","BaharaJr","Baighasan","BakaCookie520","Balavijay143","BaraBrz","Barham122","Barni112","Baskerville42","BassmaT","Bathwrmz","Batoolzehra320","BautistaDavid","BazilSuhail","Beaconss","Beanomatic","Beatrice1911","Beatrizslb","BeechatNetworkSystemsLtd","Beep0629","BelalHossam-wep","Belialeral","Ben-Lillie","BenAnderson72","BenjaminLopezRodriguez","Bergflix-Remake","Berkanktk","Bero937","BerriAI","Bertie690","Best-Verie","Bex9funnycoding","BeyondNette04","Bhaktiswarup","BhavnoorSaroya","Bhin4787","BhomeshRazdan","BialySztorm","BibekCoder","Bidiex","BigBoySlave","BigOronaa","BigRed314159","BilalAlpaslan","BillNyeTheIE","Billionmail","BinaryHarbinger","Biniam777","Binoayasaki","BioinfoMachineLearning","Bit-Quill","Bitcoin-For-The-Arts","BjoniMiraka","Bksp","BlackArch","BlackBox-Studio-Athens","BlackSound1","BladmherMondina","BlakeDuncan25","BlanQwall","Blazity","BleakMeGo","BlenderKit","BlitzkriegSoftware","BlockRunAI","Blockstream","BloopAI","BluSpring","BlueDo87","Bluehead80","Blueray999","Bluscrn99","Bobbanz1","Bodebedo","BogdanDucaBP","BoogyMan-bot","BorisMenshikov","BorneRecharge","BossalDom","BoxPistols","BrahmendraJayaraju","BrandenNaidoo","Brandon-Huu","BranniganLab","Bren2010","Brenner279","BrenoIpolito","BrenoItalo16","Brenomb","BretonBrander","BrianMuriithi254","BrianNWZK","BrianSotalin","Brindhamanick","Brix-dev26","Bronx-web","BrunoCerberus","Brunox117","Bryan701701","BryanFardin","BryceWayne","BryceeL","Budibase","BugRump","Buildora936","Buildstarted","BumpyClock","BurntSushi","Byron-david","C-Macargo","CACACAACAACA","CAM-Initiative","CELIO404","CHETHAN562","CHbloger","CJLikes22","CKDev","CLOUDBLOcKzGe","CLdestiny","CM000n","COBACOBAINI","CODEMONING","COREpUlSEBITD","COSD-PANDA","CPIT252-IT1-Fall25","CRSVClan","CRYPTONIXT","CS2026FYPtracker","CSolanaM","CTV2","CWBudde","CZLaboratory","Caarlos7x","Caesarhhh","CaioCoia","Caique090","Caiqueerodrigues","Caliza-Financial","Calmon43","CamPM","Camila-blip","Camilan1910","CamiloTDH","Cancer67us","Carbare","CarlDeanClineSr","Carlos-F-Braga","CarlosFC123","CasDevSilva","CassandraCat","Casvt","Catch-up-TV-and-More","Catchmekasmay","Caterly2025","Caua-Maropo","Cavalcantiexpresso","Celestin25","Cellular-Semantics","Ceresnaturals","CesarAVB","Cezarypakula","Chalarangelo","ChallengeSY","ChamathLahiru-CL","ChanghyeonYoon","Chaos2020","ChapChap","Chara-0x","Charbel1445","Charcoal-SE","CharithCD","CharlesToronto","CharlieUY711","Chase-Horton","ChatGPTNextWeb","CheaterMer","ChenGuangcan1992","CherryHQ","Chevron7Locked","Chia1104","Chideraeustace","Chiemerie-Benjamin","Chirawat18","Chizza-Guild","Choer-boy","Choices-js","Chootana","ChorokLeeDev","ChrisCarini","ChrisMcKenzie","ChrisTitusTech","ChristianRioChandra","ChristianSheehanGit","ChristianTurin","ChristopherMori","ChromeDevTools","ChronoCoders","ChuckLTD","Chukwuka1488","Chvxt3r","Cicada-ES","Ciltlk","Ciro97cu","CityScope","Civil-ZeusRose","Ckopin0130","Cl8D","Clanvaro","Clara-Pacheco","ClassyBot","Clata1014","ClaudesonRodrigo","ClaudioMarzo","ClearProxy","ClenildonFerreira","Cloud-Infra-Education","CloudNativeEntrepreneur","CloudTool","CloudyJ84","ClubCedille","Cnshimba","Cobbson12gh","Cobras1934","CocoaPods","CodeCookUNT","CodeEditorLand","CodeLaMat","CodeMachine0121","CodeNoob53","CodeReactOrNext","CodeSapiens","CodeWith-Karthik","CoderYanger","CodingFella","Coflnet","ColeWheatley","Collin-M","ColorlibHQ","Comfy-Org","ComfyPenguin","CommanderStorm","CommunistMountain","ComposioHQ","ConfusedSammie","Connerrob","Contest-Hive","Contomo","Cooptroop1","CopilotKit","Copubah","Corei913th","CorentinJ","CorentinTh","Correia-jpv","CorvetteCole","CosilicoAI","CountChu","CptWow42","CrIMSOnShADeT","CraftCraftMine","Craig-blip-lang","Cram10","CrazyForks","Crazyco-xyz","Crezy-haker","Cristian1995-cmd","Crosstalk-Solutions","Cruz-UIUX","Crxzy77","CubeCypressTest","Cubic-guy","CullenSignalingLab","CullieM","CurrencyKeypirinha","Curtion","CyberfusionIO","Cybermonit","Cyberphonk123678576657","CycoNerd-WaaS","CylAlon","CyrilSLi","D-sorganization","D4Vinci","D4vRAM369","D4yvid","DAFoam","DARKDRAGON-LK","DB-ERRSA","DBA-devops-tech","DBIYA26","DDCHlsq","DEEYZ-nhub","DERICKpro","DGabriel-Br","DIEGOHORVATTI","DIYgod","DJLougen","DKevinM","DMacMakes","DOrtiz1011","DRsahil007","DSW22222","DaEmmaMa","DaaneshB","Dadushuz","DaemonDude23","Daholli","Daltonjriley","DamianKaizhen","Damz2003","Dan-Q","DanPlus6","DanWes","Dandrellt","DandyLyons","DangeloV03","DanhHamoud","Daniel-DDV","Daniel01-01","Daniel1234mata","DanielDDHM","DanielGeek","DanielJDufour","Danielespinosadelgado","Danielosek110","Danigy","DanikTen","Danolsh","Dante41","Danteps-4","DapengFeng","Darcywood","DarianNwankwo","Darkusze","Darnell631","DarrenRainey","Darth-Kuni","Darthdevv","DatHardie","Data-Wise","DataExpert-io","DataTalksClub","Daudmax","DausAdy","DavPess","DaveSkender","Davi-ldc","Davi1901","DaviRodrigues-1","David-Thul","DavidDSfr","DavidDeFilippi","DavidHDev","DavidM42","DavidNiessen","DavidPacasCDB","DavidSchuchert","Daviddasklarist","Davidewolfy","DavidsCreation","DavittGamer","DavydAl","Dayakar8live","Dayday1987","DayuanJiang","Dazai210","Deadlock-too","DeanKuruzovich","Debdut","DeckSettings","Deduction42","Deepakr136","DefinitelyTyped","Deji147x","DelaTrain","Delisha-Manuel","DeltaPhi0","Dendroculus","Denis-Ol","Denis-Yen","Dennis0101","DennisDRX","Dennisz125","DerafshAtur","DereIBims","DerekSeaman","DerpleDude","Destides","DevAssis","DevBubba","DevHuann","DevJavOps","DevJhojan","DevJinma","DevMuhamad1991","DevSnippy","DevToys-app","Devcon324","Devcore321","Developer-Y","Devmustroc","Devtinker26","Dhayalsanthosh","DhruvVaghani","DialedStudios","Dieg25537","Diego-Girao","DiegoVillalobosA","DietrichGebert","DigiGoat","Digital-Placemaking","DigitalPlatDev","DihainPerera","DilkashRaja","Dilshodbek329-create","DimensionalScripture","Dimetro-Only","DiomedesAuRaa","DioxideHydrogen","DioxusLabs","DipaCaturAsyafa","DirtYSouthSidea","Disarmed-Games","Discovery-Land","DistributedAI-Housing","Divyansh0719","Djyo27","Dkong7","Doctor-wu","Doctxing","DocumentStamper","DodgeHo","Doer-org","Dogfalo","DoggyStyle-st","Doisaac","Dokploy","DolsonLab","DomenicoPH","Domisore","Domix24","Dopple24","Doriasg","Dorkside","DoubleGremlin181","DouglasCarterBor","Doveflower1997","Dr4gnf1y","DrKLO","DrMaxis","Drachir000","Dream4ever","Drednine","Dreidr","Drevarr","DrkWithT","DsouzaFX","Dubey-Anuj","Duc-Anh-Ho","Ducanh390","Dunc4nJ","Dustin4444","Dylan-Wung","DylanSuniaga","DynamicApproach","Dynoxs1","DysonTheDice","E3IO","EDDY7688","EFlame01","EHB-MCT","ENZOCHUNG","EROR5","ESLAM-MOHAMMED-SAEED","ESousa97","EUBlackouT","EazyHax","Ebazhanov","EbookFoundation","Ebunoluwa-D","EdgeIY","Ednaordinary","Eduardo-Ott","EdwardLakin","Egonex-AI","EikeiDev","EishaMazhar","EislM0203","ElHombreSinNombre","Eldarsimhon","ElecMan24","ElioStudioz","EliotVU","Elisey52","Elizazq0403","Elle33010","ElleDevz","EllenLiu2019","Eloqks1452","Elwy226","EmDeeTee","EmaAkaseJinichi","Embedius","Emiboi-emxobc","Emilien-Foissotte","Emm-prog340","Emma133333","EmmaDeil","Enarleini","EnderMage99","Endermanchfan","Endika","Eng-ADAL","Engieeeboiz","EnkiDoctor","Enkidu-6","Enrikassp","EnriqManComp","Enrique0305-oss","EnriqueRV10","EnsembleTravelGroup","EnterpriseDB","EnterpriseQualityCoding","EntityBlood","Entze","Epersonf","EpicEfeathers","EpicPizza","Epikest","ErcinDedeoglu","Eric00739","Eric101201","EricBinekS","EricCoisa","EricLps","EsosaOrumwese","Esri","Esysc","Eternel-eg","EthTrader","Ethanderson03","Ethrineaa","EtienneMalenfant","EudesNascimento23","Eugeny","EunoiaCody","EvHaus","Evangelospro","Evanjr73","EvernightFedora","Evil0ctal","EvilNick2","EvoXCX","ExactwareSolution","Exo-bot-dashboard","Eye-01","FFmpeg","FIRESTRYK","FIXIT3491","FReyesft","FSEC","FSNinjaCoding","FYEO-Chatbot","FZJ-JSC","Fabian-J-Escalante","FabianAlvaradoDonoso","FabianIMV","Fabiancito-dev","FabienRoger","Fadil123-hah","Faeshal","Fahadfk","Fahedbentaleb","Faisal651s","FaisalMohammadi","Faithful-Resource-Pack","Faizanasif786","FanLu1994","FareedKhan-dev","FaresArgus","Fe-r-oz","Federico14-ad2","FedericoCacciari","FeelipePM","FelixOyeleke","Felps320f","Feppcell","Ferdijay","Fernanda-Gaspar","Fernanda-SAV","FernandoGaspar","FfEzT","FiloSottile","Fincept-Corporation","FireOnIcecube","FirminPangolin","Fission-AI","Fiszh","Fl9999","Flarenaster","Flavio-Converso","Flippy0308","Florian-ahg","Flow-Partners","Floweynt","FlowiseAI","Flowseal","Floxym","FluxinFohqprO","FoKss-LTS","FoUnDeRR","Foofie4ev","ForhadUddinNishat","FortAwesome","FortiumPartners","FortranGoingOnForty","Fosowl","FoundationAgents","FournyP","Foxune-Meow","Foxyas","Fr4u","FractonicMind","FrancXPT","Francis-228","Francisco-Cz","Francisco-Neves-15","FranciscoKnebel","Franco-Fabregat","FrancoStino","FrancoVivass","FrancoisMichell","FrankFeng-23","FrankYFTang","Fredolx","FreeBSD-Ask","FreeForCharity","Frencis20","FrewtyPebbles","Frida7771","FringeDweller","FronkonGames","Frost58531","FrostyKingzly","Frozensoft-Software","Frozoewn","FuelLabs","FujiwaraChoki","FunctionError","Futte169","FxLow","FxMorin","FyreFly26710","G-Hensley","G-w-e-n-d-o-l-y-n","GEMSIMMIGRATION","GGLabs-j","GGPrompts","GGUDUCK2","GIGGAFATCHAD","GOlEmROCKStRe","GS-ornanmatos","GS1973","GSoftbiz","GTNewHorizons","GTOLAB","GVCLab","GWWC","GabTaverna","Gabi11124","Gabriel28020","GabrielAedoPozo","Gabrieliam42","GameboyAlex1234","Gandah","GarberDev","Garfonso","Garmode3073","GaryHL","GathogoG","Gbessaya-joseph","Gdodbhs","GemeenteNijmegen","GenaroMazur","Gentlemannn","Genymobile","GeorgeDickinson2001","GeorgeLei1910","GerardMensoif","GethosTheWalrus","GetulioSSFilho","Ghazaleh-Ramezani","GilmanLab","Gingercookie","GirafeZerius","GirardiGG","GiriYomi","Git-Hub-Chris","GitHubDaily","GitHuberV","GitbookIO","Gitello448","Gitlawb","GiuseppeRainone07","GizyM","GizzZmo","GlenConway","Glitch31415","Glowstick0017","Gmzxdotzz","GodderE2D","Gogow69","Goksel0167","GokuCity","GokuMohandas","GolEMmoNSTerh","GoldfarbLab","GondracUPN","GoogleChrome","GoogleCloudPlatform","Gopal137","GopherSecurity","Gourishshiragur","Gouryella","Gr0x01","GrabCoffee","GrahamDumpleton","GrangerTheDog","Grashjs","GrattaWebDesignStudio","Great-Jake","GreatApe42069","GreatSealUSA","GrecuAlexandru","Greensand321","GregaVrbancic","GregorGullwi","Grinest","Gritzpup","Groundtruth","GroupeBH","GrupoAgecob","GuiFernandess7","GuiguiKratos","GuihongWang","Guilherme-Soffa","GuilhermeAntunes15","GuilhermeArrudda","GuillaumeRacine","GulfGulfinson","GuruCICDCanary-Beta","GuruCICDCanary-Prod","GuruCICDCanary-Prod-Release","Gusb3ll","GustavoFiacador","Gutoneitzke","Gwyntoria","Gyakusetsu","GyrfalconVPN","GyulyVGC","H-E-L-L-g-i","HACKER108284","HAI010415","HAMMAD00914","HAPPY-script","HBO84","HELIOS-ss13","HK-Bus-ETA","HKUDS","HRconnect-Squad","HZCX404","Hack-with-Github","HackAtUCI","HackSocNotts","Hacker001-2","Hadenix","HaibiPeng","Haitham2122","HakaiInstitute","HallerPatrick","HamZz-bit","HammadShahzad","HamsterxDD","Hamxa00","Hamza2079","Hamzashah07","Hana0914","Hanadabdullahi","HananAbid1","Hanin157","Hanna131313","HannaGreentree","Hansade2005","Hanza-x2","Haofei","Happy-sloth","Hara427","HardHyena978","HardMax71","Hariml4693u","HarleyCoops","HarrisonOg","Harry-H4rt","HarryOreLara","HarryR","Harryl3ivers","HarshPanchal01","HarshTejani","Hartk-PrinterConfigs","Havvew","Hawthorne001","HazR3t","Hecate0821","Heillah","Hejsil","Helgamade","HeliCraft-MC","Helikopter-Bojowy","HeliosCompliance","Hellblazer","Help-For","HemlineMarket","HenriqueRicardoFigueira","HenriqueTeixeira1977","Heromercer","HeshanKD88","Hespius","HeyPuter","HienSEwork","HieuSerend","HikosakaTeikaMotoshima","HimaXCheat","Hipa319","Hiu-ga","Hjacobsen72","Hmbown","HnotDEV","HoVanDuy05","HoangAnhTut","HocRiser01","Hokutosei","HoloENFans","Homebrew","HomerJohnston","HomericIntelligence","Honore-12","Hoopeystar","Horiuti-byte","Hormoth","HorusGoul","Hoshino-Yumetsuki","Houngansi","HowellLu","HridoyG","Huang1220","HubSpot","HubertJoszczyk","HugPhiluu","HughScott2002","HugoC1000","HugoMartins2001","HumanSignal","Hung-Liang","HungChoo","HuntedCode","Hunterii1","Huolix","Husky-Quantitative-Group","Huzaifa-Soomar","HuzeThat","HwangSooHyeon","Hyphysthename","HyunkwonK","IABTechLab","IAutomatize","IBM","IC-Naming","ICLHO","IISNRL","IKDrocket","IKTIAB","ILikePlantsAndDrawing","INTELLIGENTSIA-ECONOMIC-MAGNET-DOMAIN","IS4Code","ISHUMANSS","ISdeek89","IWMVI","Iamgoofball","Ibrahim-Aboubacar","IbrahimElshishtawy","IcEveilPHoeNI","Ice24787","IceWhaleTech","Ickaser","Idkwhattona","IgnacioAroza","IgnisMT","Igor8404","IitoyoFujiyamaYua","IjichiKakiharaMotoyasu","Ikaromachine","Ikfreecharles","Illidar-Liao","Ilyes14563","IlyesBaccour","ImGajeed76","ImLitteraly","Imbad0202","Imdudb0","ImranKibria","ImranSamad-ai","Incanta","IncredibleCT3","Industrial-Algebra","InetIntel","InfernusDev","Infinitum-IT","Infisical","Infobourg","Informatievlaanderen","Informatiqal","Inky-Tech-Pty-Ltd","Innei","Inneren12","Inovaqfofy","InsanusMokrassar","InstaSwitch","Intelligent-Computing-Lab-Panda","InternetHamburger","Inversure-Homes","IogaMaster","Iptvpl","Irfannurdah","Ironman1971","IrsyadAja10","IrvanFza","IsaacHHB","Ishikawa1007","Iski08","IsmailHossain120","IssamAbuDiachaka","Isss11","IstMirWayne","ItShousuke","Its-Yasir","ItsJustVaal","ItsVyzo","IttoSanzzo","ItzCrazyKns","IvanJosipovic","J-Code-Sigma","J-I-P","J1HOo","J3ffJessie","JASSIELsg","JBraunsmaJr","JCKraus1","JETSCAPE","JLCurtsinger","JMAConsulting","JMHero05","JMurphey0317","JOTTMEDIA","JP2385","JShaurel","JTits1707","JUANCITOPENA","JacaP30","JacbK","JacobArthurs","JacobFV","JacobLinCool","JacobPercy","Jacoblars85","JadsonMoreira","Jaemnie","Jagoda11","Jahangirbd23","JaidedAI","Jaime9745","Jair4x","JakeDFox","JakeOfAllTime","JakeShirley","Jakub668","JamesCFu","Jamoliddin002n","JanDub-code","Jancy-49","Jaret-Hl","Jarrenstyle","Jaseman125","Jasonzhangf","JavidanAhmadliAze","JavierGalindo91","Jay-O-A","JayanShrestha","JaydenV8","Jayze00","Jaztin-F","Jcvdm","Jean-2007","JeanDares","JeanSmith1505","JeevanRJ","JeffersonFQ","Jefferymoju","JeiKeiLim","JepStar990","Jeppejepsen311","JeremiahVaughan","Jeremieon","JeremyProffitt","JeremyRTapawan","JeremyTubongbanua","JeroenPieksma","JerrettDavis","Jerry1765","JerryChen97","JersonVitor","JesPezz","JesseW2158","JetBrains","JevonThompsonx","Jeyn-o","Jhoarod","JhonJhon576","JhonatanFavoreto","JillevdW","JimmiT01","JisuPark-dev","Jman-Github","Joakin-2","Joansitoh","Joao-Marcelo-Melo","JoaoAndradee","JoaoVitorLima242","JoaoVitorSantDrade","JobValdez","Johan5690","JohanDevl","JohannVasquez","John-Ling","JohnAntoine","JohnLemonxd","Johnny-Yh","JohnnySun","Johnshall","JojoGuz","JokerTrickster","Jomipon","Jonas-VanHaeken","JonathanBout","JonathanGuo","JonathanHaws","JonathanLucas-dev","JonathasVeras","Jopilot83","Jordan-Kowal","Jordan-T","JordoVR-Bot","Joren-vanGoethem","JorielBrian","Jose-Marcello","JoseCortezz25","Josefinolis","JosephLeedy","JosephSCH0157","JosiahSco","Jott4c","Jottgfg","JourneyOver","Jozefhdez","Jpwaters09","JstWill4U","Juan-457","Juan4787","JugurthaK","JulesJujuu","JuliaLang","JuliaParallel","JuliusBrussee","Julyester","June976","Junglee-Studios","JuniYadi","JunkFood02","JushBJJ","JustMaier","Jvbass","JvflaBr5224F","JynTora","K-Dense-AI","K-koto-design","K10-K10","K1rit","KAC-Edu","KAJDY2012tvyt","KELI-Kekeli-Christ","KIMOUIA","KISSandDRY","KITcn17","KOALAaufPILLEN","KOL305","KOTBCTAKAHE","KR-BaneDigital","KRTirtho","Kaaponen","KacperKlimas10","Kaktutis","Kakz","Kal-sh","KalebSabo","Kali99xx","Kalyan-velu","KamoTimestamps","Kamuku","Kanak03-star","Kanthorn-wo","Karan9555","KarimDaBoss","Kasim200429","KaspaDev","KatabuchiSugiuchiMatsuzaka","KaueMiziara","KawakatsuShumeiTerajima","Kawatan1927","KazumichiUedaMototsune","KeamoMichael","Keanau007","KeckObservatory","Keekoff","Keelner1","KeganHollern","Kena440","Keny2802","KenyuOshimaToshitaka","KeonFryson","Kermo27","KernelKraze","Kerwin2712","KetchupAnimation","KevinHongGor","KevinJp21","KevinLaux","KevinShiroma","Kevinzh0C","KeyA4573","KeygraphHQ","Khairul888","Khalidelommali","Khushiyant","Ki-er","KichulBae","Kidpech-code","Kierancz","KilicSelcuk","KillianG","KimLuanDEV","Kimuchuu","KingFishyXMesa","Kiruyuto","Kishinada","Kite0301","Kitsuzune","KittyCAD","Kiy-K","Kkray19","Kodux78k","KokeroO","KomaedaChubachiMitsudome","Kong","Koniverse","KornaNet","KotomiMitsutakaOgawa","Kotrotsos","Kral6363sa","Krea-University","Kreioz","Krexind","KristjanESPERANTO","Krock13","Krugou","KrystalMood","KrzyMrmnKlwn","Kucharz37","Kuenoz","KuldeepChauhan1111","KumaSensei2020","Kuzynx","Kyaw-Min-Thant","KyoJamett","Kyorasawa","L-Strick","L0v3Chrix","L0vd","L1ndenbaum","L3P3","LC044","LEON1KING1","LINHUAI67","LIT-Protocol","LJPc-solutions","LMTECHDEV","LOCHAY","LORD-BASALI-69","LOVEUUZ","LRathje","LSSTDESC","LTER-ARC","LUC4S007","LUZIMARKET","Lacuenta5345345","LadybirdBrowser","LaerzeDias","Lagrangeli","LaithAbusada","Lakatos179","Lakatrazz","LakeYS","LakinduRodrigo","LangsamRND","Lars-","Lastorder-DC","LatidudeMaps","LatinoTV495","LauraGomezjurado","Lawaia-Dev","LawandHack","LazyVim","Lazymujmmil","Lazzzey","LeCoupa","Leadmind-Developer","Leaflet","LeapVPN","LeastAuthority","LeeKangHyun","LeeYoungJin","Leey21","LegolandoBloom","Lehuuuuuuuu","LeidejanedaRosa","LeoDhali007","LeoKnox","LeonBlade","Leonard-twy","LeonardoCarreraSilva","Leonardodevcloud","Leonxlnx","Leony76","LeppardSoftware","Lerellion","LessThanJunior","LexKreyn","Lich5","LidaoNote","Light-City","Lightning323","Lightricks","LikeDreamwalker","LiloMarino","LimeCommerce","Lindamuri","Lingggao","Lio311","LisekGuy2","ListenUpApp","Littzzz","Lkkkhjhj","Lmlima05","LoSkana","LoayCoder","Loerke-Lab","LoganAshh","Logiqx","Lolendor","Loobster","LootrMinecraft","LordAtomic","Lordog","LorranPdS","LosAlamosAl","LosCV29","LowkeyLab","Loyalsoldier","Lozwin","Luan-nee","Luanbian","LucakovaM","Lucas-r-Nogueira","LucasCoderT","LucasHJin","LucasWDR","LuciferMax","LuciusChen","Lucky-Creations","LuisBraido","LuisEEduardo","LuisForasteiro","LuisJG8","LuisMc2005v","LuisMiSan","LuisSisCode","LukasParke","LukeyGee","Lulzx","LunarKittyy","LunchTimeCode","Lutherwaves","Lxk5z","LydiaSevelt","Lyksia","Lyra-Core","M-Abdullah5","M-DaniyalHS1","M-Rodani1","M0OXC","M1NDN1NJ4-0RG","M1sterchamp","M506R00","MACM18","MARO-moon","MAxFOrcEspIre","MCJEModder2026","MCTerrenal","MClaire11","MDrauff301","MDuymaz","MEITE18","METaZrAy222","MEfe001","MHSanaei","MICRObolToNE","MISS-Linh","MIV-XJTU","MJAyton03","MKMonkeyCat","MONA100421","MOONSHOP03","MORAX-TBC","MOUAD70","MR-LKB","MRROBOT401","MRnigth","MSaitKrblk","MW0MWZ","MaMeVGC","MaNet-Codec","Maadukan","MachinesDoItBetter-ai","MaciejGarncarski","Maciek-roboblog","Macxim","MadaniCode","Madhu-Harika","MagdelineNg","Magicgnome8","MagikGM","MahdevGiri","MahdiMirzadeh","MahdiehPirmoradian","Maheta123","Mahoneyclan","Mahu123-Locked","MaickCrack","Mainm0e","MaizeShark","MajorDigest","MakamaBrat","Maksim09000","Maksym-Kalistratov","Maksym-Zhuk","MalarmannanQuest","Malkayne","MalwareMusashi","Mametango","MandoHQ","Mandrews277","ManglaSourav","Manikarf8848","ManimCommunity","ManindraDeMel","ManishaDasari98","Manjiri-Kothawale","ManlyTorch","MannuVilasara","ManpowerDC","Manveer04","Maoama10334","MarcelRaschke","Marcos1327","MarcusJellinghaus","Marder66699","Mareek89","Marfeel","Marinakati","Markapfler01","MarkusNeusinger","MaroIng01","MarshalL-son","MartinKeke","MartinezAvellan","Mas0nShi","MasaichiMatsuzakaKita","Masked-Kunsiquat","Maslany1","MasterNoiza","Masterxthetricks","MaterializeInc","Mateus-Az","Math-Engine","Matheus-Assumpcao","Matheus-Borges-Never","Matheus-Fontinele-Alves-Vieria","Matheus-hora48","MatheusTavaresz","MattMello88","Matty67889","Maurg1975","Maverick-list","Mawais12345","MaxBergeron","MaxDistructo","MaxMainio","MaxPuckeridge","MaximCincinnatis","MaximilienProville75","Maxing16","Maxokie","Maybe688","MayoWolf","Mazik2306","McConnell-Properties","McCoughskii","McNickSisto","Meats-Central","MedicD21","Medlegda","MeetKumar5911","Megaboy12346","MeghVyas3132","Meherzad-Sukheswala","Mehtab00007","MeiqMeiq","Melanated-Cyber-Kings","MemPalace","Mengxue12","Meowcoin-Foundation","Mercury13","MerginMaps","MerryByte","Mes0903","MetaCubeX","MethodistCollege","Mfa565","Miaxos","MichaelCade","MichaelJMarsh","MichaelQDLe","MichaelRojas1","MichalStaszkiewicz","Michelangelo27","Micheledv74","MicroCloud12","MicrosoftDocs","Migratory-Birds","MiguelAngcfarias","MiguelG0mes","Miguelxr1","Mikado0906","Mikahza","MikeAlvarado","MikeMcQuaid","MikeoPerfect","MiliMacias","MilkrFX","MillCloud","MilouSapinsky","MineralsCloud","Minerchu","Minh111104","MinhHuuNguyen","Minooo1","Miousik974","Mishraji7322","MisterBooo","MisterFoxxy","Misteri4452y","Mivws","Mkqhwgeeoi","MntMed","MoWei-2077","MobinZamanii","ModaOperandi","MoeMoeen","Mofasshara","Mohamed-ux-beep","MohamedIbrahim101","MohamedJebahi21","Mohameme7","MohammadShahbaaz","MohammedHaq","MohammedShohta","Molunerfinn","Monaliens","Monarch-Devs","MonitorControl","Monster0506","MontaVista-OpenSourceTechnology","Montevidos","Moonfin-Client","MoonlitJolteon","Moosorkh","Mop-u","Mor-Lounge","Morluktom","Mormel1986","MoseleyBioinformaticsLab","Mosweed","MotherSphere","Moumen-ai","MozillaSecurity","Mpakzad922","Mquiuqui","Mr-Hamza1001","Mr-wang007s","MrAbolfazlNorouzi","MrAdder","MrAlvaro2U","MrEvanORG","MrFloow","MrGrigri","MrInspection","MrOtako1k","MrRolie","MrS-ibra","MrStanDu33","MrSunshyne","MrUnreal","MrXaifus","MrZak-dev","Mreshu001","Mri-cia","Mrkiyani001","MrrNounIT","Mrsnookum","MsVBLANK","Mte90","Mtokenn","Mu-L","Mugundhn88","Muhammad-Altabba","Mukesh015","MukundJahagirdar","MultiMindedArtCoder","Multigames-Studio-fr","MunGell","MunnaXbadmash","MurdocXDD","MusclePr","MusfiqueUsSalehin","Mustafa15092","MustafaBozkurt84","MustafaTRKYLMZ","Muzammilt866","MyAiAd","Myloh12","Mynkhck","Myoldmopar","N0Vee","N1ecr0T","N2WQ","N3CR0M4NC3R-dev","NASA-PDS","NAnOFLAREDawn","NCSU-High-Powered-Rocketry-Club","NK-Kaushik","NNEMULB","NULLtm","NXT0911","NYRDS","Nader2121","Nadin550","Nage-Pula","Nahil9225","NaiboWang","NaimNajmios","Najah7","NanmiCoder","Napleton-Autos","Naren219","Narrator-AI","NassAbd","NastMz","NatLabRockies","NataliaWolter","NationalSecurityAgency","NatzMor1","Natzaum","Naufalazmi48","Navaneeth13055","Naviary2","NavidHeydari","NaxeCode","Nbobertz","Ncoder-byte","NeK000","NeXUseCho3000","NeeDKK","Nekerworld","Nel77cee","NeoYuno","NervJS","NeryMatheus","Nesterinfo9","Nestor53top","NetCardVN1","Neurabuzz","NeuroCognica","Neutx","Newbie-make","NewsAppsUMD","NexusMind-Company","NghiaTZ","NginxProxyManager","NguyenAnhKhoaX","Nice3point","Nick2bad4u","NickBProgramming","NickBurness","NickOsipov","NickSettler","Nickgcs7","NicoPro2021","NicolasSalgadoa","Niek","Nik-920","Nikhil-Manglore","Nikhil-Naikar","Nikhilkumarseeda","Nikkei-Visual-Data-Journalism","Nikko-Foti","NikolaRHristov","Nikolexx","Niltonguerra","Nine-circle-list-staff","Ninetycc","Nipun-J-pro","NirDiamant","Niranjanprasad1","Nish16-py","Nitro4CSR","Niuel1099","Nix07","NixOS","Nnanyelugo-1","NodeSecure","Noikey","NolanS-OMG","Nomaryth","NombanaMtechniix","NonStopHitler","NonomuraShinhamaYasuhisa","NoobBotlies","Noodl99","NopAngel","Norbert515","Norbiros","NorteJS","NotAnomie","NotPrab","NotReallyEight","NotThird","NotYourAverageGamer","Noumke","NourhanAli10","NousResearch","Nsomnia","Null748","NullArchive","Nullybeats","Nursedude","Nutreco","NvChad","OAI","OG-sus","OI-OS","OKSH-sudo","OPSSinapi","OR13","OSI-INC","OSMLatam","OWASP","ObaidQadri","OctopusDeploy","OcuPerks","Odania-IT","Offwrldr","Oguzzsancaktar","Oktawian1221","Olshansk","Oluwasetemi","OmarElmasry1","Omeghub","Omkar7637","OnePointOnly","OneeMe","OnitsukaTajiriWakaizumi","Oota-0505","Open-HSC","OpenBB-finance","OpenBMB","OpenCut-app","OpenHD","OpenHands","OpenHub-Store","OpenMandrivaAssociation","OpusPopuli","Orakeshi","Orangeify","Orbetuld","OrcaWhaleLiszt","Oregand","OrientoNubo","Oscar-FV","Otisz","Outlashed","OutliersEcon","OverallPressure","OverflowCat","Overproness","OwlTheBird","OxygenLiu","Oxygenesis","Oyjord","OzCog","Ozdotdotdot","P0KiD0Ki","PAFOULEH5","PCJones","PCSX2","PFCalanca","PGSCOM","PKUFlyingPig","PKUanonym","PPedrosouza","PPilot2","PRISMMesHFurY","PS-O5","PSDestroyer","PTUCE","PabloMasarati","Pac-Dessert1436","PaccDeveloper","PadThaiEnjoyer","PaddlePaddle","Paja73","Pancho0906","Pandapip1","Panniantong","Panopan09","PanseBossuSmecheru","ParcivalDev","Parham11657","ParmaGianni","Patina-Network","PatoGGs","Patolinotop","PatrickJS","Paul365x","PaulJMaddison","PaulSpoerry","Paulescu","PauloVinicius02131","Pavithravasan45","Pc-bytn","Pcfilho","Pe0ny9-A","Pearlssx","Pedro-Verissimo","Pedro-a1","PedroAugusto08","PedroFake02","PedroHenriqueNS","PedroLages","PedroLuc-cpu","PedroMontolive","PedroSCY","PedroTatibanoWorkSpace","PeeBee66","PentestPlaybook","PepeBlinksho","PepperDash","Peresteks","Performacentric","PerianDevelopment","PermanentOrg","Persistence-AI","PeterCardenas","Pezmc","Ph3r0X1337","PhanToMpYLoNl","Phani4658","PhilaniMhlongo","Philip2024394","Phuc99012","PhucTran2955","Phyrone","PiPiDaStRiC1","PierreGode","Piggo-Games","Pikago-hub","Pillmaster","PiniGini","Pinselohrkater","PipFoweraker","PixeledLuaWriter","PizazzGY","Playmaker2345","Pletea-Marinescu-Valentin","PlexPt","Ploscha","Pluani","Polarssj","Police-Data-Accessibility-Project","PolicyEngine","PolyMC","Ponrajk22","Pooja29Shree","Poppaswoodcreations","Porcupine-Factory","PorterHenyon","Posaidon68","PostHog","PostgREST","PostgresGUI","PowerShell","Prasant-Pradeep","Praveen1345","PraveenAShukla","PrimeTheKid","Prince7004","PriorityLexusVB","Priyanshu3369","ProfessorPantoja","Programmercito","Project-Eden-Club","Project516","ProjectMinimo","ProjectMunnoi","Projeto-Pindorama","ProofOfLegWork","Prophet001","Prosper0013","Proyectos-Spring-Telecom","Pterosaur","PufferTeam-ModArchive","PulseBeamDev","PumasAI","PureCypher","PurpleRainAndMJ","PursuitOfDataScience","Purva-A05","Pythagora-io","QMatSuite","QSCTech","QTTECH2023","QasemMagdi2002","Qdigital","QuadON","QuangHa2k1","QuantumChemist","QuantumNous","QuestPackageManager","QuocLam98","R-Computing-Lab","R-y-x","R00BSKE","R0zu","RAJVEER42","RAinCaPEbite","RC219805","REVERSEDCD","RGodwinDev","RH2026","RITIKHARIANI","RLAlpha49","RLabs-Inc","RLicasESS","RMRattray","RNT13","ROKT","RSSNext","RUKUNDOETIENNE","RVC-Boss","Rabenherz112","RafC1978","RafaelParonis","Rafeejooo","RafitaG22","RaglemL","RagnerMG4","Ragnonn","Raheel-baksh","RahmaMohammed-1","Rahul-bot-star-sudo","RaidenEI21","Raidensz","RamaJalab","Randomsito","RankMegaCraft51","RantuchoM","Raphiqui","Raphire","RaphyStoll","RaquelStefany","RatulHasan","Raulads","RauloGti","Ravenpac","Rawishanka","RayFernando1337","RayZ0r-007YT","RaydenLabs","Razvan-tech","Rcediel99","ReVanced","ReXooGen","ReactiveX","ReallySnazzy","ReaperGithubOfficial","Red-A-Hawk","RedBFA","RedFiveZero","RedHatProductSecurity","RedTeamSubnet","Redaghafir","Reddomgt","Reep3r","RegisCA","ReikiC","ReinaDNA","Rekl0w","Reluvasile06","Renan-Kaic","Renan-Olovics","RenanFumis","Rengammal381","Renokon-ASI","RensithUdara","Renusito","Res42","ResetAutoDetails","RetypeOS","ReyLanTra","Rharan-Ru","RiRa12621","Rianna113","RibeyeDundee","Ric2hood","RicardoBRJ-Dev","RicardoEscobar","RiccardoPernciano","RicherTunes","Ricky-yu","Ricky2148","RidgetopAi","RidhikaMadan","Rijalpratama23","Rikelme7793","RimEl67","RiseInRose","Risk-DAO","Riskitutorial","Rith123456","Riverlance","RizalAnas00","RizzTheWalker","Rjj18","Rjsoso","RoKiLi8675309","Rob-Barefoot","RobChiocchio","RobThree","Robitch","RoboJackets","RobotoSkunk","Robson-pds","RobynIsBlue","RocketChat","RocketSurgeonsGuild","Rocky999-py","Roddyw123","RodrigoMartini02","RodrigoSC89","RogoLabs","Rohit19060","RohitGuptaRaja","RokSkrbec","Romain-Portanguen","Romainiaccc","Roman01","Ronak2436","RonaldoBueno16","RoniXt","Rony-Soc","Roop81","RosGMM","Roschach96","Rossettaylm","Roxi27-dising","RoyalOughtness","Ruaa-A01","RuedigerVoigt","Ruslex1234","RvnKali","RyanTheRobothead","S0vryn9-C011ect1ve","S3x-and-Driv3","SANDAG","SAP","SAVentures","SCEDC","SHJFeng","SHOBHIT910-netizen","SILX-LABS","SINHASantos","SJ-COGV","SK-67","SKAPDN","SMKH-PRO","SMatvii","SPANERlab","SPozder3","SSBAB86","SSRQ-SDS-FDS","STRHercules","STelLArraYsIg","STranslate","SUDI-IEER","SULTANSSHEKH","SWA-TeamQ","SYSTRAN","SZRabinowitz","SaZiKK","SaaStacked","SaahithShetty","Sabbadini10","SadxSenpai","Sae-Eng","SaeedX302","SaeedYasin","Safe-DS","SagarKumar96","Sage-Bionetworks-Workflows","SaicharanKandukuri","SaidChama","Saidpc18","SaimaWaheed-Student","Saimon9797","SairanSerra","Saispecial","Sajid064","Saka2e","SakdipatDev","Saksham7791","SakuraIndex","SalahKhadir","Salamanderson","Saleh7","SalesforceCommerceCloud","Salimarka","Salmajibeh","Salohokin","Sam-12s","Sam22008","SamErde","SamMe1990","SamNet-dev","SamPeterson1","SamSaffron","SamStarlling","SamTusick","SamarthKulkarni20","Samfaria2002","Samiaraq","Samo26","Samseeee19","Samudra-Gargo","Samue1eun","SamuelDev","SamuelMolina13","Samuelsan03","SamyrMarjoub","Sande-Ricardo","Sanders-Revived","SangyeopYeo","SanjamRaj10","Sanmilie","Sanrosdl","SaphirEduc","Sarapakistan0","SaschaLucius","SatoshiPortal","Satqm","Satttoshi","Sauravsk1","SavvyProp","SawSimonLinn","SawyerHood","SayeedAfridi","Scalingo","SceYanis","Schappo","Schlatter220","Schlorke","ScholarTN","Schoperation","ScootDoctor","Scorp510","Scorpio69t","ScottESanDiego","ScottKayes-McKesson","Scoutman01","ScrapeGraphAI","ScriptsSandbox","SeJonJ","SeTT7","SeanFDZ","SeanGolez","SeanHostetter","SebaPythonGPT","SebastianTadeoGuerraCeron","SecOps-Institute","Securitybits-io","See887777","Seelan-Guna","Seigiard","Seiseis","SeleniumHQ","SemperAdmin","SenatiQrIngreso","Senjinrl","Senku002","Sequel-Ace","Serc999","SerenModz21","SerenityOS","Serial-Studio","ServerSix9","Setsofi","Seyiboski","Sf5pW0HTjyyNmGhab0HXdOkB76PJOpRn","Sfeldman76","SgtCoDFish","Shadik23","ShadyDonkey","ShaiModingGit","ShaironYT59","Shajahj9292","ShakaVibe","ShaneIsrael","ShantGananian","Shantanu-Dhakal","ShareX","SharpMUSH","ShayneIsMagic","Shellshock9001","Sherex","Sheriffelrefaey","Shh12308","ShikiYuriSan","ShinnChow","ShiroYasha211","ShirokamiRyzen","Shobithkv","ShocKwav3","Shonee","ShreyaJaiswal1604","ShrutheeshIR","Shubhamsaboo","SigNoz","Significant-Gravitas","SihanXU","Sija","Sikbik","SilasPires","SilentDemonSD","Silentely","SillyTavern","SilverWWW","Simon-Busch","Simon-ux","SimpNick6703","SimpleCodezApps","SimplifyJobs","Singtaa","Sinnema1","SiqGay1902","SirKubiac","SirYadav1","Sivakumar1529","Skidy89","Skilledconsultant","Skoldz","SkrOYC","SlamBamActionman","SleepyG11","Slush1004","Smart-AI-Memory","Snailclimb","Sndivrgwn","SnowFireWolf","So-in2025","SoWiEee","SoccerStat","Socialeap","Sofiane5959","SoftWare00750","SoggySupernova","Sohan4-c","SolanaVault","Solido","Solomanchik","SolomonBafna","SolomonChrist","Somanhussain","SonPari1","Sonarr","Soofmaax","SophiaCombes","SortableJS","SoulRaven","SouleymaneBa88","Soupy-dev","SourceBox-LLC","Sozi-source","SpaceCanopus","SparkDevNetwork","SpenserJ","Splish-Splash","Spomky","Spoon3775","Spr-Aachen","Squavv","Squidly0208","SquirrelJME","SrTroche","SrcsBetaPDXCanaryUser","SrcsGammaPDXCanaryUser","SrcsProdDUB3CanaryUser","SrcsProdPDXCanaryUser","SriSathyaSaiVidyaVahini","Sriniketh01","Srishtiuv","Sstron0","StORMYGuStCRe","StaithValanthis","Star9002","Stars1233","Statak","Statistics-Short-Courses","SteffTek","StemmlerSisters","Sterling1111","SteveGoguelin","StevenBlack","StevenU21","Stipool","Stirling-Tools","Stonemercy","StrangeQuark","StrawberryMaster","Stremiouser666","StudioLilac","StudistCorporation","StukFi","SubhanshuMG","Subin-Vidhu","Sudhaanshuu","SugarNekoE","Sugoto","Sujalkumar007","Sujhavsingh","SultanSakai","SunnySussy","Suntae-Kim2020","SuomiYuki","SupaDao","SuperJC710e","SuperLlama88888","SuperUnlimited","Superoldman96","SuperrNaruto","Supprise0901","SurajGeddam","SurajPDTPL911","Sureway100","SutEain","Sutee-Seesing","Suyama-Daichi","Svarosk","Svision","Swatto86","Swingle150","Switch-Software-Solutions","SylvinIsamaza","Sylvn001","Synapsecom","Sypexxx","T-UDOM-2017-02736","T3DStudio","T8RIN","TA-Lib","TBog","TCGamer2413","TECH7Fox","TFK70","TICENITS-png","TKSN25","TKrljan","TLantern","TNTwise","TORIFUKUKaiou","TOnychen5632131","TRAXZZSTUDIOS","TREEWE1","TSO-AG","TTtshepiso","TUM-I5","TabetSalwa","Tacamisera","TahaMustafa75","TaherGrayson24","Tahsan203438","TaiLe1101","TaiwanVtuberData","Taiwrash","Takas0522","Takuma2025","TalkaOrg","TalonDragon000","Tamas-cymk","TametoInamiRyuzan","Tamicktom","TanNhatCMS","TanStack","TaniWanKenobi","Tanishq771","Tanlouie","TannyBlaze","Tanv33","TapXWorld","Taptastico","Tarkhubal","TarnishedMiku","Tarquiano","TauricResearch","TautLuka","TayoooEPPEP","TeTiRoss","TeamNewPipe","TechThiha","Technest-Tech","Technetium1","TechnicolorPhoenix","TechoChat","Tedytobias","TeemoInOxford","Tempest-Solutions-Company","Tempestugo","Tencent","Tencent-Hunyuan","Teopeo4099","Terkala","Terradue","TerrariaCraft","TerrenceLGee","Teslemetry","TestingBytes","TetricusLabs","TexasInstruments","Textualize","ThaerYahya089","ThallesP","TharinduSilva2019774","ThatN3rd","Thatguysnothim","The-Art-of-Hacking","The-Band-Solution","The-Briel-Deal","The-Flip","The-Forbidden-Trove","The-Viccyware-Group","TheAlgorithms","TheCatPerson","TheCryptoChad","TheEconomist","TheFlood424K","TheGainsLab","TheGreatPythonCoder123456789","TheJoe1990","TheJuanAndOnly99","TheLovinator1","TheLukCraft","TheMeinerLP","TheNexusReborn","TheNexusZen","TheOGboy","ThePrimeagen","TheRakeshPurohit","TheRealSaiTama","TheSpaceDevs","TheTechOddBug","TheThaoriGtHb","TheTitanrain","Thebestharrison1221","Themj77","Themxhiguy","Thetiedyeguy","Thevncore","ThiagooSG","ThinkProteo","Thomas7899","ThomasGRoberts","ThonnyRG","Thrilleratplay","Thrima97","ThroughLee","Thugney","Thurnreiter","Tiago19480521","TiagoDanin","TikiDog","Tiktrix","Tim-herbie","TimPauly","Time-rgb-dev","TimerErTim","TimofeyMaximov","Timtamyimyams","Titusmaverick","Tivana-Ridi","ToanTM5149","TobKed","Tofu1304","Together-Not-For","TokuToyoshimaShigeko","TokynBlast","TolgaDurman","TomArrow","Tomaubier","TomerD999","TomoeMami","TopDataNBA1","TopperBG","ToppleTheNun","Torres7707","TorresStiven","TotalTodoFull","TouchRefletz","Toygar-m","TraceDesigns","Trae37","Trafficker3rk5","Trapp2988","Traverse-Research","Tredoux555","TrendySloth1001","TriliumNext","Trimamkash","Trinea","TrinidadPatrick","Trocdigital","Trozz","Trux","Tungtran0310","TurkeyGamings","TushantMan","Twepgit","TyMurrayELM","Tykillita","Tymooh","U-Keun","UAB-OPL","UAlberta-EcoCar","UBC-CS","UCSF-HPC","UHDanke","UN-OCHA","UNEOXQ","UNRNMETEO","USF-IMARS","Uchida16104","UjjwalKapoor-UK","UlisesG13","UltimaAngel","Ultimate-Hosts-Blacklist","UltimateMenu","Umarsatti1","UmmayAliza","UmutKorkmaz","UnEpicier","UnboundTechCo","Undistraction","Unitech","Unpiloted0852","UrielCendon","Urmomslasagna","Urriste","User0332","V1RE","V2RAYCONFIGSPOOL","VATSIM-Pakistan","VIGNESHWARAN6059","VIKASH-5938","VITA-Group","VSCodium","VacationReady","Vachek100","Vadimkin","Valarcos","ValenHumano","ValenSello","ValentinM83","Valerii-Synenko","Valisoaromuald","Valle-u","VanishingTacos","Vansh16aug","Vasil1001","Vault108","Vdoti1","VecorDEV","VectifyAI","Vector-Coil","VedalAI","Velserin","VeltronNET","VenkyVishy","Vhari-Maven","ViaLikeToDEV","Vibhu9520","Vico-de","Victor-JB","Victor-ro-dev","Victor2752","VictorFrancodaCosta","VictorLux","VictorSilva27","Victorcalvaperez34","Victorgame59","Video-Reason","VideoScape","VihaanVeer10","Vilakshankh","VilaxDev","VillaltaE","VincentCinque","ViniciusOliver-stack","Vinif43","Viniirb","Vip9321","Vipulsingh1905","VishalKumar1902","Vishwaksena94","VismayBidwaik19","Vitalykek","VitorIMuller","VitorMours","Vivekshah20002","VladBlnO0","VladChat","VladimirSaenko","VladyslavVagin","VoidSutdio","VoidmatrixHeathcliff","Volence","VoltAgent","VolvoxCommunity","VoronDesign","Voyajer","Vp9861908406","Vrooli","Vsonneveld","Vthat50","VueTorrent","VuwCTF","VzoelFox","WAELisGeekin","WAPlTY","WEIFENG2333","WEZO2005","WHOIGit","WHWONE","WHYJM","WLCB-LP","WahidinAji","WailYacoubi9","Waldstation-MWU","Walid3112","Wallacesalima","Walukapah","WardedC","Warfactory-Official","WarmedxMints","Watachu555","Water-Wind-Official","WayibKahil","Wazbat","Web-Online-Concept","WebAssembly","Wei-Shaw","WeihanLi","Weixi138","WelingtonCarlos","Wellbrito29","WellsSA","Wfelipe2011","WhenWen","Whisperpiano","WhomightIB","Wifx","WikiAr","WiktorKociuba","Wildfire0007","Will-So","Will436851","WillHen","Willcataco-los-papus-y-Sebas","Windipuspita","WindyFeg","Winiciusrezende","WireStar-Networks","WoXy-Sensei","Wolfe-Jam","WomkaLabs","Wooohan","WordPress","WorldHealthOrganization","Worldbox-OWL","Wow254555","Wox-launcher","Wrenky","WsNicuur","Wulfsta","X-Zero-L","X-oss-byte","X3NPlays","XAONIX","XIU2","XNBlank","XS-study-discuss-research-station","XTLS","XX-net","Xabiranjha","Xenthio","Xeruloudon","XiaojieZhuForThree","XiliJon","Xiorykrm","XiudingCai","XomyakFake","Xon","Xposed-Modules-Repo","Xtreme-O","XxGMGxX","XyuzalKiller","Xyzrr","Y0ngg4n","YAYLOLDEV","YAYUN123","YC-TAN","YS-RAPTOR","YUZU-Hub","Yabsra28","YacoubAl-hardari","YaeMoneYasutaro","YagneshP","Yahya222F","Yakketo","Yaman-lua","YamauchiYudai","Yamiqu","Yanag1-san","YangHanNg","Yaponica","YaronKoresh","Yashwanth9394","YassineChahdi","Yeachan-Heo","YerayAR","YgzArslan","YihangChen-ee","YmidOrtega","Yneth","Yo0l0","Yoast","Yoast-dist","YoeDistro","Yomayratorres","YooJinmo","YoshiMan","Yosuraki","YouKnowBlom","Younessamg","Youqssed","YousefMysara","YuanJie2001","YuenEye","YugenPhotog","YuheiNakasaka","Yulijouji","YumByte","YunaiV","YunscCY","YussefTaie","YusufA739","Yusuke4869","Yuto299","Yuunano108","Yuzufi","Z-Siqi","Z4nzu","ZAE666","ZAKIRAM0","ZENFRAME44","ZERO24680","ZHDreamer","ZachFontenot","ZahraEL20","ZainCash","Zaker237","Zayden-Cyber","Zayscripter","ZeRana","ZeWaka","ZeXoGod","Zeegfreet","Zeeshan564","Zeka002","Zendevve","Zenetics1","Zenskistudios","Zephyr-Zhang99","ZephyrTFA","Zerohertz","ZestyZenitsu","Zeuslangsakalam","Zezo-Ai","ZhangLi1984","ZhangYuYYDS","Zhanjii","ZhiXuanWang","Zhou-Xuanyu","ZhuLinsen","ZhuoZhuoCrayon","Zhytou","ZiYuCai1984","Zie619","Zinebbrk","ZingyAwesome","Zokka97","ZoltanPepper","Zoubird","ZuodaoTech","Zurdo1007","ZvonimirSun","Zwaga20","ZweMannKyaw","Zymbit-Docs","ZythiQ","ZzZezo","a-ghorbani","a-rahimi","aERoswiFtDATA","aabdelfettah-art","aabs","aaeeaa413","aafre","aahmed03","aaif-goose","aakku106","aaron-soto","aaronamano","aaronedev","aaronjoshi93","aashitha20","aavetis","aayes89","abd-elrhman-khaled","abdelazizfouad","abdelfattahfekei","abdelghafour233","abdelrahmanelsheikh","abdelrhman-arnos","abdfnx","abdoulayetraore07","abdulhafidzri","abdulrahmanashraf5594","abelfleitas","abhi-arya1","abhi123-dev","abhigyanpatwari","abhijitshinde1309","abhisheknaiidu","abi","abi-widiarta","abian123","abiosoft","abirkhan20","abletoburntheweb","abo-laren-iq","abouelnour1","aboutcode-org","abracadabra50","abrehman332","absgeoviz","abuldevx","abunawas-study","abysswatcherbel","academic","acemetillidie0001","achachaymen1986","achessor","achieelfarh-coder","achuanya","achudars","ackccess","aclemons","acmesh-official","acsalameh","actiniy","actions-rs-plus","actualbudget","adam-gaia","adam-p","adamahmed29623-bit","adamavenir","adamdecaf","adamdjbrett","adamjava2023","adamlaska","adamrobirto80-maker","adamsanclemente","adamshazad","addyosmani","adepurwo","adeschen","adibahsan","adibhatt10078","adilhyz","adimStrong","adisuartana","adithyaaditya","aditya9738d","adityasudhakar","admand18","admariner","adminlby","adminouyang","adnanadrianus","adrianleb","adrianovarlotta","adrienm7","adrmitbro","adyaafandi","adymob2024","ae33333rg54y","aeren23","aeubanks","afdz1","affaan-m","afmesa3040","afriggenpacketyo","afrizalfikrii","ag8","agamlatiff","agathaagni","agentscope-ai","agentskills","ageron","aghersidev","agile-learning-institute","agk1190","agno-agi","agoodkind","agung2001","agusmrbeast","agusprayogi02","agustinfitipaldi","agustinusnathaniel","ahad580","ahb-sjsu","ahjragaas","ahmad-AI7","ahmadOlawale008","ahmadsailpil","ahmadzendi","ahmeddahy134","ahmeddemirezen","ahmedelhwary","ahmedhosnypro","ahmetbabaci","ahmetissam","ahromcom-spec","ahsantaqveemofficial","ahshmandi201510","ai","ai-dynamo","ai-implementer","aicantera","aicore","aidaliz","aidanouckama","aidansedgewick","aiditaji","ainarend","airbnb","airtonloureiro","aisaf8873","aishwaryanr","aistoreemporium33-cmd","aizazwahla04","ajdre2015","ajeetdsouza","ajmaradiaga","akhilk07","akhilpanchal","akillisletme","akkart-aws","akkul0","akkundaze","akleinman405","akoip","akra-devs","akrista","aksarlaode","akullpp","akum2","akundc816","ala-wq","alacritty","alan2207","alanburchill","alancmuhamed-alt","alanleech129","alanpbm","alanrezendeee","albamartineznovoa","albertbuchard","alberti42","alchemyrpg","aldebaran1805","aldkfxotest","alebcay","alecocosette","alejandrogiga98","alejandrojossuevalverderetana-glitch","aleks21p","aleksandar-radev","alemiranda-dev","alenna-io","alerezaaa","alessandromrc","aletienne","alexTvirus","alexander-alegre","alexandre-costa-81","alexandresc","alexcavani","alexdon256","alexeygrigorev","alexlabuda","alexmolas","alexmsantos","alexniemiz1","alexnuttinck","alexohneander","alexparjalex","alexpasmantier","alexreisner","alexta69","alexvera626","alfi0812","alfianapriansyadp","alghzwanik9","algo-visualizer","algotables","alhemora2727","ali-bilal-dell","aliahmed-io","alibaba","alibaba0010","aliebuck","aliend","aligcgl","aligoraya202","aliikhan1323","alikhaled14589653","alisoleah","alizarin97","alizzycraft","alkohout","allen0099","allenporter","alleofortinet","alligitor","allinoneapps","ally-ahmed","alonimail","alparslan0m-bit","alpha77x","alpha9295","alphaonex86","alpinejs","alrabadibi","alshbh-com","alter-ias","alter15926","altinsoft","altruhub","alvarotrigo","alvszph","alwaysnew","amaan-fps","amaddddddd","amadhaziq","amanuelgmn","amarenderreddy123","amariitheone","amarnaud2","amasiero","amatgil","amazing010692","amazonlinux","amba230","ambicuity","ambv231","amdsmi","amedsawadogo","amendez13","amingorish-dev","amirbiron","amirhussainnn","amirkma","amirolastimo","amitbiswas1992","amitpatole","ammein","amn-nl","amoldeshmukh18","amountice","ampaignitious","ampcode","amplify-github-test-hkg","amplitude","amrajib","amruthpillai","anacarolliny","anacedragon","analogdevicesinc","anandijain","anandpatel504","anasalkhateeb08-jpg","anda-ren","andatoshiki","ande3836","ander1044","anderlli0053","anderson-webops","andersonrodolfo","andersx","andlogreg","andr-ec","andrealmeida6","andrealvesrangel","andreamitsuoka","andreasfernandes93","andrecoedev","andregattdev","andrei-pavel","andreialionte","andreijiroh-dev","andrer58","andrersilva96","andres070415","andrew1991x","andrewGhazi","andrewtheguy","andreykaipov","andrii-marchenko-pineal","andriivasylchenko","andrmkrff","android","andruszd","andrzejressel","andrzejsiemion","andy-roper","andychu221","andyrewlee","anekinL","angelhivilla","angelo-web-aviles","angelobreuer","angggsoft","anglofilo4497-gif","angosprojetos","angular","anisayari","anishboddu-90","anjoscd","ankitgupta2107","anklav24","anmagoS","ann61c","anoma","anomalyco","ansible","ansufd1ne","ansys","ant-design","antarxo","antfu","anth0nycodes","anthonibs","anthonyespirat","anthonymarinov","anthropics","antipro","anton-io","anton-zherebkin","anton2423","antoniopark","antony0710","anubhavrajput07","anubhavsrivastava","anujyadav294","anumfreelancer5","anuraghazra","anuvgupta","anvaka","anwarosyidi","anwarpagu","anyenvs","anywave","aortizt","apache","apakabarlabs","apan1121","aparnnar","apexcoaching123","apexprogroup1","api-onlines","apiarymind","apideck-libraries","apip-web","apistech","apocalypsebot","apolloconfig","aponcedeleon-tech","apple","apple037","applebiter","applecider-it","appoc0014","appsmithorg","appwrite","appyem","apsun","aquaproj","aquasecurity","ar3s27","arandomguyhere","arasecomse","arashesmailian","araujo-leo","arcade-cabinet","archcorsair","archlinux","archstepboyz","ardittristan","aria2","ariasbenraq","aridiosilva","arieltyson","arifarslan34","arii","arijunior2020","aris9697","aristocratos","arjones88","arkadiyt","arki-tech","armadanpagala88-code","arman05075","armando1345","armans-code","arnereabel","arnolddelaguila","arnt","aron-muon","arrabisimo5-dot","arrietasolucionestecnologicas-oss","arrrslan","arsac","arsenaid-yere1","arshadmangrio67","arthi1924","artlung","artofscripting","arukimu","arunim-io","arwinzbronder-ux","aryan-binazir","aryan29-dev","aryanraj07","asa-holland","asabaal","asemic-horizon","asg-01","asgeirtj","ashabbir","ashiksparks","ashishpatel26","ashishps1","ashok9315-cmyk","ashortsleeves","ashramwen","asifhussain60","ask7ko","aslafy-z","asm0dey","asmvik","asquitt","assafelovic","assakabio","asta4work","astechsupport","asteriasmoons","astorise","astra3code","astrainfinita","astral-sh","astrodragonv","asturiashacking","asunbird","asxs123","at-warp","atejap05","atelic","atesliasiaykiri-cyber","athbialm55","atiohaidar","atlas-devel","atlaslattice","atlassian","atomburn","atorgoffice","atsuki-sakai","atsymboldot","attikurin","attributech","atuannguyen101-dev","atuinsh","augustkeller","aurAcHIpRUN","aurasystemsai","aurumfox","ausimian","austencloud","austinbean","austinrecruitomatic","authelia","autowarefoundation","av18live","avandeventer","avantlehq","avataer","avaycele","avelino","aveshkhatik","avhaymart","avishj","awcodify","awesome-foss","awesome-selfhosted","awesomedata","aws","aws-aemilia-arn","aws-aemilia-bah","aws-aemilia-bom","aws-aemilia-cdg","aws-aemilia-cmh","aws-aemilia-dub","aws-aemilia-gru","aws-aemilia-iad","aws-aemilia-icn","aws-aemilia-lhr","aws-aemilia-mxp","aws-aemilia-nrt","aws-aemilia-pdx","aws-aemilia-sfo","aws-aemilia-sin","aws-aemilia-syd","aws-aemilia-yul","aws-amplify-jp","awsr","awxkee","ax-col","axAilotl","axel4ro","axelbol","axilmar","axiom-of-choice","axios","axueiwaka","axzxc1236","ayanasifa986-svg","ayantuladhar1","ayasamind","ayasheriefr-cmyk","aydozy","aymen-igri","aymenfurter","ayoub637","ayslan-s2","ayu9i","ayushpradhan-dev","azizijunaid","azmrconsulting","azu","b0id","b0o","b74laser","bETAGHostnEXT","babachar20","babapuroy","babel","babyfox1306","babyhacker119","babysor","bachasia","backstage","backwardspy","badboys88888","badges","badrusiddique","bagisto","baguchi","bagus-api","baimaomiao","bakkuer","balanciagahaze","balazhaa","baleen37","balena-io","ball603","bannedbook","banq","banteg","baonudesifeizhai","baotran-bryan","barakb","bargainsshoppekenya","barrersoftware","barringtb-hash","barswebadmin","bartgottschalk","bartolito01","barton-willis","bartpatotas","bartventer","baruaningongo254","basam1543","base","basecamp","basemanbase","bashonly","basil","basillatif","basoro","bassam-st","batuhanyus","bautiilb","bayudwimulyadi","bbil","bbylw","bcgov","bcit-ltc","bd82","bdu-birhanu","be-karim","beaglesecurity","beam41","bearcove","beatrizmunhozl","beatrizqs","bedirhan327","bedrock-kv","beego","beeracs","beila","bekrimation","bemnet-21","ben6brewer","benabub","benard-adewole","benbucksch","benfoxall","benhix","benji-lewis","benkhelifamohamedtaher","beno5950","benpalmershow","bensugursoy","benweinberg89","bepass-org","berkantsoytas","berniemackie97","bersler","bertinamia-ship-it","beruchiii","bervProject","betojin","better-auth","bevyengine","beyzauzun797-gif","bfarhad","bfrye1973","bgels","bgervan","bgolbere","bharrison21","bhaveshd9","biOSPaRkfurYq","bielsawada","bifurcation","big-gsu","bigbetroyal-lab","bigcrimping","bigdargon","bigmikecreates","bigskysoftware","bilal0399","bilalbelhaj1","bilibiliLXZY","billie8383","billofrightsinstitute","bilyfoster","binary-1024","binary-husky","binarywang","binblast","binhnguyennus","binsoore","bintang25a","binwiederhier","binzcodes","biosimulations","bip-river","birdneststream","birnxnet","bitanmani","bitbaymarket","bitcoin","bitforge","bitminetrackers","bitsperity","bittumon","bitwire-it","bizkite-co","blackmatrix7","blackswanalpha","blackzackdev","bladstaz01","blaineam","blakeblackshear","blankdotspace","blascokoa","blawal62956","blckmn","blecklaef22","bledxs","blevlabs","blhk0532","blitzcolo","blok30zalivanje","bloodchen","bloodf","blueCFD","blueimp","bluesabre","bmad-code-org","bmgftecnologia","bmokrytz","bmwalters","bnahmedsoumaya00","boatbod","bob-beck","bobbyleg44-star","bober2221","bobfile666","bobthegrownup","bodrick","bohonghuang","boimenredd","boisvert42","boiverde","bondjames12","bonjirii","bonnex95","bonny1992","bonuscalculator","bookwyrm-social","booneema","borisfritz","borisnorm","borkweb","born520","botpanel23-droid","boxpush","bppgumukmas8-tech","bpsmojokerto","bpzhang","bq2015","br4ndol","br4yd","brad-newby","brad-richardson","bradbishop1978","bradleymoller-source","bradtraversy","brahimrizqHireme","brainsnorkel","brainz-lab","brandon99-hub","brandonmendoza1","branislav1989","brave","brayvid","brb-3","bregman-arie","brendanlong","brenobattaglin","brentiswong","brian991019","brianpgerson","brighams","brillout","brob","brodieberger","broly907246","browser-use","brs14shn","brucehart","bruhh-988","brunnoandrade","brunooofernandesss","brunoxy01","bryantorres97","bryanweaver","btcgpt","btgrant-76","buckbanzai","bug-ops","bugbounted","buhtigd1","buildcores","buildingblocks88","bullmoose20","bumptech","bun920","bunkangen","burggraf","burmese-tv","burndown","buroa","buyukakyuz","bviana","bxhuynh","byoungd","bysop","bytedance","bytematebot","bytesloop","bzigterman","c00lkiddpostshaxxs","c0d3l0v3r-HeHe","c1rus","c2c-Ride","c2fc2f","cOSMIcShARdCO","caceiro","cache51","caco3","cadaver","caddyserver","cadeon","caengen","caesarakalaeii","cagatayuncu","cagavriloaie","caimanproduccion","cain19811028","caio-venancio","caitlon","caizongxun","caizoryan","cakirerayburak","cal-itp","calcom","calcuis","calebHankins","calliora","calmsacibis995","calvinhsia","cameroonk","camila-aa","camptwright","canalforme-official","canbeMax","canberkvarli","caneesh","caniform","cannarocks","canyonroad","caperren","capybara-pro-code","car7oskdr","carbon-app","carbon-language","cardano-foundation","cardtechie","care-yoga","carlory","carlosacchi","carlosacostap-unca","carlosapgomes","carloschinga","carloscoronatax","carlosmorette","carlosupreme","carlozanieri","caron-oss","carrotwaxr","carsonmellblom","cartridge-gg","caryyu0306","casey","cash94","cashdooin-ai","cashkg","casman300","cassiotakarada","castilloencine","catalystneuro","catherinehervey-VC","catplotlib","cauemustafa","cayboy664","cbrgm","cbuijs","ccaglayan","cchin711213","cclljj","ccordoba12","ccp-eva","cctonelli","ccxt","cdklabs","cdmdc4","cdnamd","cdog-gh","cdrodriguez","cdynjm","ceddybi","cekkey","celery","cengizxturkes","centralmosque","certbot","cestoliv","cfenollosa","cfetherling","cfjedimaster","cfsmp3","cgoesche","chaady-max","chadlipscomb","chaitanya-327","chaitanyame","chakra-ui","chamburr","chanbin","chaninlaw","chaos-block","chap-data","chapmanjacobd","charbelchdid","charchess","charguer","charlax","charlesjn541","charlieblandai","charlielidstone","charly140","charmbracelet","chartcatalogs","chartjs","chatanywhere","chatboxai","chatchat-space","chatgptuk","chatichai","chatman-media","chatmp","chattiavato-a11y","chatwoot","chbrandt","checkstyle","checkurasshole","cheeaun","cheeeeeeeeeeem","cheeriojs","chen0430tw","chenfeng-huang","chengcx1019","chengliming1015","chenglou","chenlee86","cherifdev-max","cherry0ung","chessgrandest-prog","chevcaz28-ai","chezzycheddars","chhag","chickenandpork","chiefGui","childebrandt42","chinabugotech","chindanai","chinese-poetry","chinmay-sawant","chippy-ao","chitang233","chittalpatel","chlbri","chlink2025","chomp-chomp-chomp","chopratejas","choupijiang","chrisbkdev","chrischongyj","chrislgarry","chrispaynter","chrispower43","christerso","christfriedbalizou","christianboyle","christinaramkissoon","christinvan","chroma-core","chubin","chuhaiphu","chuho","chunwangpro","chunyu0208","chusuntv","chyiyenwang","cicsdev","cidkumagai","cillianbc","cinara-neis","cirruslabs","city96","cityofsanmateo","cjchandler","cjpais","ckdnd99","cl-kazumi-nakajima","cl0reto","clash-verge-rev","claude89757","claudineigms","claymore666","cleardevice","clementine-player","cleyton21","clgmgmt","cli","cliffhall","climatepolicyradar","clirdlf","clk-project","cloudback","cloudflare","cloudopsworks","clover","clspeter","clusterzx","cmderdev","cmmid","cms-sw","cn-text-talk","cncf","cnliux","cnmeeia","cns-iu","cocbased","cocopuff2u","cod3cow","code","code-wheel","code-yeongyu","code3-dev","code4kit","codec2021","codecrafters-io","codedefence","codefeld","codekalbox","coder","coderbean","codermert","codernaveen101","codeskraps","codewithsathya","codex-team","codingcodax","codingmster1","codyman765","codysmith-ops","codyvogt","coe-itdepartment","cognitivegears","cogusp","colbymchenry","coleoguy","colinhacks","colttmjennings","comet-ml","comm-hub-myco","commitkit","community-scripts","comorebi-notes","compdecon","compellio","composer","compulim","compute-toys","computerproject135","concierge-at","conda-forge","conductor-oss","conduix","configway","constellos","constructions-incongrues","contains-studio","contentful","contentstack","continuedev","contratosapp","conversn-io","coolbart1973","coollabsio","coolsnowwolf","corey566","coreybain","coreybutler","coreyhaines31","cornellh4i","corrupt0303","corvus-migratorius","cosmix","cosmogang","cost0142","couchbase","coursementor","cover-del","coverUP2","coverdashllc","cowboysdude","cowprotocol","coxyj86","cpsoinos","crannk","crazzywizard","creatorTAK","credfeto","crewAIInc","crimera","criptometric","crosswordnexus","crowluya","crowthewicked","crypto-crawler","cryptodever","cs50","cs827290456","cshawaus","ctberthiaume","ctrl-i","culina-labs","cunyu1943","cuong02n","curl","cursor","curtmwheeler","cuti24","cxb3rf1lth","cxnky","cy920820","cybergarage","cyberlife-inside","cymmetry1","cynthiarincon","cypress-io","cyrusagents","cyzzc","d0ngle8k","d19064403-create","d3","d3p1","dJOS1475","daRKzvoiDgLow","daaanz","daecoju-ai","daemonless","daguanren21","daihill84","daihoangphuc","daikiejp","dair-ai","daiso-tech","dajneem23","dalemy-1","dalialabs","damnbayu-droid","damonachey","damoun","dan-english","danardekani","danbri","dandan190607","dandan7675","dandaniel2","dandavison","danegauthier","dani-garcia","dani-mello","daniel-nis","daniel7grant","danielagarcia80","danielangelo1","danielaraujodasilva","danielcolimba","danield12","danieldelarosaginzalez-wq","danielkerwin","danielmiessler","danielpaulus","danielqb","danielraffel","danigallegdup","danio8720","danismartins19","daniytth","danny-avila","dantearona-collab","dantefung","darex-ofc","darideveloper","darkfrog26","darkmtrance","darrellhulseii","darrenliuwei","dart-lang","dartsim","data-atad","databaseisleaked","databay-labs","datacare-audit","datahorizonmodzb5","datalab-to","datarightplus","datawhalechina","date-fns","datpham1012","dave-hillier-co","dave-melillo","davenompozolo-blip","daveols","daverahn","david-heca","davidfaure","davidfer1112","davidfowl","davidfue","davidgasquez","davidgeldres","davidott1","davidrawlingsus","davidsolomon21cn","davidycliao","davift","davila7","davirezendemota","davmz","dawbar350z","dawntech","dawuweiwayne","daytonaio","dazaimen87","dazeb","dbbd59","dbeaver","dbghelp","dbidwell94","dblock","dbpiper","dbt-labs","dcakun74","dchernopolskiy","dchf12","dchtools","dcloudio","dcoderdesenvolvimentos-del","dcrearer","dcxai","ddjerqq","dduyg","ddxy88","deanandreakis","deanrjy2020","deanstein","deb1311","debashishmishra1122","decarlos12345","declankra","decocms","dedev-sys","deepfakes","deepinsight","deepseek-ai","deepsourcestatus","deepspeedai","deeptrust-ai","deezer","defold","deigeprif","dejanrbojkomerc-beep","dekunited","delVT","delightfulhammers","demisto","demo84","demosjarco","denis-ramos","denisix","deniskropp","dennispio","denz-pro","denzelmoranfortuno","depsagency","derN3rd","derailed","derickwilliamsonweb","derpmagician","derrickjudge","desarrolloprospectiva728-crypto","desarrollovolcan","deshanrandeep","designdagency-collab","desisreley","deskflow","dessalegn94","dethbird","deutsia","dev-gaspar","dev-hato","dev-kadere","dev-math","dev-mb","devaibar","devedse","developerekene","devhygor","devifact","devilhere22","devlooped","devmirella","devomnimind","devoprops","devpoole2907","devrishisahu","devsteh","devxseven","dewey-k","dexdere","dezell22","dffanzm","dfsstartinglineups","dgcfx","dgtlmoon","dhichiafis","dhiyadevan1223-droid","dhollenbeck1","dhth","diagtunnet","dialogues-with-machines","diaspora-project","dickyalfauzi","dickymuliafiqri","didthetreefall","diegoaaron","diegofemello","diegohts","diegokoes","diegoleonuniline","diegomera12","diegosrudi","digital-shokunin","digitalocean-e2e","digitalservicebund","dike12","dimabreeze","dimastatz","diogofrancodev","diogogavazzi","dionkaps7","directus","direwolf-github","discourse","disneys","dit-inc-us","divengine","divyavenn","dixneuf19","diyahlidia","djaiss","django","djbrout","djdefi","djdev3k-star","djeada","djhworld","djnavarro","djoks","djtitze","djwisdom","dkhamsing","dkw99","dl-jack-123","dlbewley","dlukekopp","dmaher42","dmc1228","dmccreary","dmeretz","dminor2tuff","dmittov","dmorsoleto","dmtrung14-misc","dmx-e","dnettoRaw","dneumann42","dnnsmnstrr","doc4d","docenciainformatica2025","docker","dockur","docling-project","docschina","docsifyjs","doctor-8trange","doctorfree","doctorknocker17","dogaoprea","dogchef-be","dokku","dolio","dolomite-exchange","dolunayozel","domdfcoding","domi-btnr","dominick-dev","dominicvu2109","domoritz","doms9","domussimob","donaldalbers","donaldsouza","donalogaora","dongridong","dongsukag","donkey-kong-forum","donnemartin","dont-rely-on-nulls","donypsaju","doocs","doongjun","dorianatlas887","dotboris","dotcore64","dothephuongalone","dotmonk","dotnet","dotran95","doublezerofoundation","doughom","douglaszapelini","dourado","downthecrop","dpangestuw","dpatel265","dpkg123","dr-msr","drabdulali","dragonfist630","dragosdehelean","drake90001","drawdb-io","dreiekk","dreuse","drewpayment","drewseffi","dreydenkirk","driizzyy","drisst12","drizzle-team","drlaurajzaragoza","drmlive","drmsi","dronesploit","drowe67","drwd40","drzo","dsadsadsss","dschrijver","dsdenya","dsong99","dtemkin","dtinth","dtransposed","dubltap","dubyclint","duck316","duck5583479","duck8823","duckdb","dukens11-create","dule9999","dung11095","duongoku","durellwilson","duskmoon314","dustinlyons","dustysoma","dvarte-dev","dvcol","dwgray","dwill023","dwillis","dwmkerr","dwongdev","dxviie","dycw","dylanaraps","dylz555444999","dynacylabs","dz0ny","e2b-dev","ePlus-DEV","ea5453","eabdalmufid","earendil-works","easylist","ebarylko","ebrasha","ebratos","ecespedesp","eclipse-che","eclipse-zenoh","ed-ggg","ed-parsadanyan","eddieom08-star","eden-emulator","edenmindtree","edgarasx","edgard","edimaudo","edlin2007-coder","edmundmiller","ednei-code","eduZamboni","eduao","edwarddgao","edwinalexcc","edyinvesti","edzorrilla","eeehmg","eehdudeu","efemkay","egisaputra1784","egomez3412","ehubstorage","eidder2","eiichi-worker","einerb","einsitang","eiriklv","ej-shafran","ekdkdde","eketeUg","eko5624","ekpoedzu","ekram-haque","ekroon","el-feo","elafbhaa","elastic","elchicha","elchino1982","elder-plinius","eldrogachino21","electron","electronmicroscopy","element-plus","elementary","eleven-am","elgris","elibennett03","elihwyma","elimelt","eliranwong","eliumontoya","elixir-lang","eljobe","elkogerville","elliots","ellman12","elonehoo","elrey72011","elrobrinimohamed","elvischandi","emBeRGLOWEXpL","emacs-straight","emanueldev1","emanuele9701","emassobrarbe","emersonreisdg","emilk","emily-flambe","eminemlose88","emiraksoydan","emlak-web-sitem","emmabostian","emmanuel971-source","emmanueloduor","empreintedebois","emrektemel","emstar-en","enaqx","encode","encoredev","endrava","energy-projects-renovation-state","enfoque360cali-ai","engAhmad","enganche1988","engmohamedanwer3210","engr-hussain","engrsadaqath","enigma","enix223","enketo","enocgarciadev","enonic","envoy1084","envoyproxy","enzokro","eqpair","erabinov","erdeyl","erenada","ereyli","erfs635","ergebnis","eri2490","ericberman","ericelliott","erichroeseler123-bot","erickhrc","ericktheking34","ericmacau","ericmli","ericzundel","erik-tsogt","erikdeirdre","erikjuhani","erikunha","erinmikailstaples","ermermermermidk","ernest-nnodu","erxclau","escapingwork","eslam011172-netizen","eslint","eslinter","eso383","esotericman","esoui","espressif","essentials-com","estebamod","esther-suse","etcd-io","ethankalkwarf","ethpandaops","ethtri","etiennebacher","eto-4","eugbaranov","eugenp","european-modelling-hubs","evanblokender","evanguarnaccia","evanpetersen919","evanw","everfu","everpcpc","everydaystore","ewinz19","excalidraw","exein-io","exelban","exercism","exiort","exo-explore","exo-trading","explorills","explosion","expressjs","extremelystiff","eyaltoledano","eyeblech","eyedeekay","eyeonus","f","f1lby","f34nk","faber1999","fabioMacieira16","fabiocaccamo","fabricjs","facebook","facebookresearch","facefusion","facet-rs","facuu23","fadyalamir","fadyfaridd","fagnersilva","faif","faiza360","falcon-eyrie","falconeri","falkben","famosoyuhei","fan7live","fanmingming","fantabox","fantim","farazkh80","farcdigger","fardanrzqh","farhad1200","farhanazam98","farion1231","farnabaz","fastai","fastapi","fastify","fastlane","fatedier","fatimIB","fbarrella","fdvorak","fearocanity","fecasagrandi","fecgov","fede-crypto-lab","feder-cr","federicoramos67","feedarchive","feldafauzan20","feliciaamendes","felipeRAMOS2612","felipebgoulart","felipefacundes","felipegogo121","felix-kaestner","fengdu78","fengkx","fengyunzaidushi","feralEndre","fergalmoran","feriel12fr","ferigreski","fernandaconstancia","fernandagodinho","fernvenue","ferranb","fesaleo","fffaraz","fiatdenier","fifti263","filamentphp","filebrowser","filename24","files-community","filii-lamberti","filliptm","finevan","fingerprintjs","finianoneill","finlckd2","finnpwalsh","finsite","firashpc365","firecracker-microvm","firecrawl","firstcontributions","fischer3-net","fish-shell","fishaudio","fissilekoans","fitly-work","fjaycandido99-afk","fjbatresv","flameshot-org","flan02","flanksio","flathub","flaviohdantas","flerch26-dev","flet-dev","flinchtheflincher","flipbook-labs","flisly","floating-ui","florenciacomuzzi","florentvinai","florianbuetow","florianschommers","florindonhazua","florinpop17","fluidraccoon","flutter","fluxloader-team","flyingfury","flyingpig2019","flyteck","fm-dev-mx","fmanzar143","fmuyassarov","fnatio213","fnjoin","foiacquire","folkKEEHEE","folkson","for-loop","force445","forestus","fork-the-planet","formslogic","forosuru","forwarded","fosteraleng","fosterb1","fosterboadi","founder-pl","foundry-9","fourti","foxar124","foxsw28","fpsOptimized-sketch","fr3qu3ncy","fracado","franaraujo77","francescobianco","francescomannarino","francis4531","franciscojmorenod","franco-ortega","francoismignon","frank-dspeed","frankajieh-ship-it","frankdean","frankleonrose","frankwatson","frappe","fredbradley","freddiefujiwara","fredjoseph","fredsu8","fredyalex","freeCodeCamp","freebsd","freecall2019","freeload101","freemanb2","freeopenv","freight-hub","freqtrade","fresh-coupons","freshrimpsushi","freyon","frievoe97","frigimtagakc685","frozenblackflame","fscarini","fuguesoft","fukky408","fulkirksmom","fullengage","fullfeeds","fullmetalbrackets","funish","funlookinggames","fureweb-com","furkancolhak","fussy113","futuroptimist","fuyuz","fw6","fxzausxpp","fyne-io","fz001209","fzymgc-house","g-cqd","g2213swo","gAlAxYnINJaTE","gaalci","gabime","gabjustapro","gabrielecanepa","gabrielnfc","gabrielvazquezcivica-afk","gadgeteer99","gaeVG","galleon","galnova","galoshy","galpt","gambiarras","game760","gamebatok","gamebearonline-web","gameguild-gg","gamerOZZY","gamesbykevin","gammahazard","ganesh-rajput-07","ganeshsarakadam","gangerang","garfieldwu1","garrettlaman","garrytan","garybrowndev","gaston1799","gastownhall","gasvaktin","gatgga","gatsbyjs","gauerle","gauravlamba78","gaween","gchq","gcmsdev","gd4Ark","gedoor","geftactics","gelisam","gely25","gemini-cli-extensions","gemseo","generateric","genie-model","geniltonbarbosadasilva","genkin-he","genome21","gentmantan","gentoo","gentoo-mirror","geociencio","geoffsee","georgebradford0","georgeguimaraes","georgek2","geosdi","gerbermart","gesslar","gestaobytes","gestrich","getXzooted","gethomepage","getify","getredash","getsentry","getstreamline","getzep","geunseupi","gever","gfk","gfrovera","gfunkmonk","ggeoffre","ggml-org","ghimele","ghimireashish","ghmagazine","ghostroomvibe","ghostty-org","ghostwriter","ghoxtbyte","ghxm","ghzgod","giabra1957","giangerostudio-ux","gianluca-tursi","gidons","gigapipehq","gilangcowokull","gilgardosh","gilgrissom","gillesvink","gimmickCellar","gin-gonic","giovannimartinez-1408","girichinna27","girish2723","girlswhocodeuncg","giron-noine","giroot","gitAlonsoM","githinho","github","github-nqvnlc","gitleaks","gitmikex","gitroomhq","gituser2610","giventofly","gkd-kit","gl0bal01","glanceapp","glebbash","glefait","glentanner","globalimagess","glomatico","glxmart","gmedygab","gmickel","gnat","gnosis93","gnu-octave","go-gitea","go-gorm","go-wbg","go-webauthn","goatandsheep","gobo-ws","godnstk-lab","godotengine","gofiber","gogs","goharbor","gohugoio","goksnow6","golang","golang-standards","gold-angel-corp","goldbergyoni","goldenraysheo","goldstack","gombasan","goncalomano","gongahkia","gongyisheng","goodfrn","google","google-ai-edge","google-gemini","google-research","google-test2","googlefonts","googleworkspace","gooosetavo","gopikrishna7","gotalab","gotekna","gotnull","gotthejuicee","gourab9038","gowtham0907","gr00nd","graceoko","gradio-app","grafana","grantfitzsimmons","greatfire","grechman2","greenstevester","gregkim0704","gregoryk07","greptileai","greysonclum","griccardos","griffinsurett","grimmolf","grissomlin","grlee77","grysngrhm-tech","gsd-build","gshtwy","gta-rp-playlist","gthaka","gto76","guahusni","guanguans","guezito-dev","guilhemesantospegaki","guilhermebencici","guillaumelamb","guimatech","guimazito","guisjlender","guizmaii","gulpjs","gunbun33","guozhigq","gussecond","gustavo-security","gustavourzedo","gustqvo432","gvdeploy","gxf123842","gy-euun","gyesznonyuvo","gyuray-dev","gztothesky","h-tachikawa","h-ueno2","h3mmy","h5bp","haas7nn","habbi003","habtamubaye-devsec","hack-gazaliou","hackclub","hackifiery","hackraz","hacksider","hadim","hadipourh","haedavja","hahow","haijima","haithemLw","haiyewei","hak5","hakimel","haleh-bozorg","halfrost","halo-dev","halogenandtoast","hamishfromatech","hammadxcm","hamsauno","hamukazu","hamza-yh","hamza123-star","hamzakbar","hanamichi77777","handmadehaven","hangrybear666","hankcs","hannabacon","hanri2100","hanyshehata1510","hanzhg","hanzydev","happiness9721","happyseaurchin","haptaro","har1s3538","harahu","harbor-framework","harikrishnan83","harlanc","harness","haroonsyed","haroune4xlxx","harry0703","harsh850","harshgoswa","haru83802","harungamers","harvard-edge","harvouscom","hasanhmedeh","hashicorp","hassanaalwaqedi","hassanonweb","hassansubhani397","hasura","hatayama","hathora","hattvr","haturatu","hausnes","havitplay","haxibami","haydenjones-ml","hayelny","hboublal","healer-op","heartdrmd","heashmat","heatheryuan","hebersandoval","hehonghui","heitorgiacomini","heitork1","hejroe","helix-editor","helkyar","hello-world-1989","helm","helptrader","helsinki-systems","hemanth","hemlang","hendjaberr","hengruiyun","herheliuk","herkles","herndev","herol3oy","heroui-inc","herrbischoff","hesamsheikh","hesreallyhim","hewerthomn","hexojs","hexops","heygen-com","heyns1000","heywoodlh","hfmanifold","hiaguineo","hibana2077","hic-shi","hicretay","hideme9527","hidetheweed11","hidon1","hidougaming","hieun147788","higgco","high-performance-analytics","high-standards-js","hikariorigin","hikennsya","hima84","himking101","himo502030","himudigonda","hinsyeow","hiperdex","hirasawayuki","hiro-ito1","hirockstar","hiroi-sora","hiromitsusasaki","hisaya-sugita","hith-chat","hittalohenrick","hiyouga","hj5230","hjemmel","hjnnjh","hkbus","hkirat","hks-systeme","hleote954","hlhielkema","hlife0","hlooleqrr","hmacdope","hmcts","hmrc","hndoss","hnjm","ho9504","hoang2010-jnp","hobakpi","hobsRKM","hoffman2cluster","hogwartsdeveloper","hohner2008","hokesen","home-assistant","homebase-garage","honego","hongtheuvitinh-cell","honojs","hoobasurf","hookzof","hopemissoes","hopesf","hoppscotch","horbye","horhulenko","hosihype","hosseinn","hostwithquantum","hotspotlab","hpcaitech","hqwcdn","hrHVN","hrm-princess-fluffybutt","hsgofficial1113","hsliuping","htiketun","html5syt","htrbao","htsaustin","http403","hu553in","hu6amini","huangboming","huangxiaopingRD","huber1105","huggingface","huginn","hugo-vrijswijk","hugohe3","hugop95","huihut","huiyadanli","human-does","humanode-network","humanplane","hummodi6991","hung-mecha","huntdb95-cloud","huntercole25","hupan0210","hurburt10","husisy","hussain1233","hviwen","hwangti","hwdsl2","hwhsu1231","hwkim3330","hxfrockoutlook","hxngo","hydery-debug","hyeminc0706","hygef-v4","hyiger","hyperlemming","hyperspacehq1","hzdlive","i-soxi","i001962","i0500","i16777215","i2512554-SRM","iCloudFunds","iFreilicht","iGabyTM","iGospel-HQ","iKosMooh","iLeandros","iOfficeAI","iRaked","iaeroProtocol","iam-q","iamahnaqvi","iamawumpas","iamcpdev","iamkun","iamluke12","iana2025-mtl","ianepreston","ianstormtaylor","iatromantis91","iawia002","iboxz","ibr25ahima-de","ibrahiem9","ibrahim-ewd","ibrahimatay","ibuuzm","iced-rs","iceman201","icetu0228","ichinurahman","ichsanleonhart","iconoclasthero","icroptec","icunurses-a","icyFivem","idanpeduiem","idkwhattot","idmbull","idriss-web","idrori","iezuri22","ifandiwahyu","ifexthy","ignMaro","igorbarinov","igorpadovan","igorpnh","igrep","igross","ihabmalaouiH","ihcsim","ihimanshu07","iiancodelab","iina","ijhanna04","ikarus-project","ikd-gifu","ikeshav26","ikoda559","ileana-pr","ilisoifineas","iliya2006","illiyaan009","illumos","iltonkp","iluwatar","ilyasaftr","ilyes86","imDazui","image-placeholder","imanawesome2010","imbalaomao","imdad4767","imebaran","imjuya","imlosing07","immerjs","immutable-js","imo-tikuwa","imosuisse","impact2021","importTahsinZaman","impression-media","imputnet","imran786sd","imranbarbhuiya","imsyfq","inFERnobLAZeF","inazy-arch","indieweb","indigoandlavender","indmdev","indrarikson","ineedfps1bro","infiniflow","infinityfordesign25","influencerium","influxdata","infocody8","infos3ddesigner","inkarkapen","inkonchain","inovabilisimibrahim","insidegui","insign","insipx","inspirai","intechstudio","interwebUser","introduction-to-python-2026","introhaterapp","inventionsbyhamid","invoke-ai","ionic-team","ipa-vsp","iphysresearch","iptv-org","ipullrank","iq-capitalist","iqbal0kabat","ircfspace","irfanbob26","irfansubasi","irgardir1","irhmm","irissonnlima","ironic595","irwanzi","isaacdonaldson","isaacrlevin","isco51","isermarcos","ishan-iso","ishandutta2007","ishirnama","islam-wq","islishude","islna637","ismaelloveexcel","ismailbentabett","isocpp","issamsam","istio","it87rad","italomcangussu","itaouo","itdojp","itera-io","iterate-ch","itfin-io","itpartnersillinois","itsbrex","itscitti4-cloud","itsdevelopershakil","itsjohanahmae","itsjustaplayer","itzg","itzmeanjan","iuemlam","ivan-zdravkov","ivanasouzax","ivaninfonet2-prog","ivanroberts738","ivantsonevsky","ivybridgei","iwill","iyanrinri","iydebu","izeredon","izgaco","izxci","j-e-d","j0hanz","j0nathan-ll0yd","j4lc","jPleyte","jabramyk","jabrena","jackfrued","jackluson","jackrosenthal","jacksonloper","jackwarfield","jacobPRO123","jacobe04-code","jacwohlen","jaegertracing","jaeyeom","jafshare","jaguda85","jagzao","jaheere","jaheyliger","jahpe777","jaiane-soares","jainal09","jairnarvaez","jakemorgangit","jakob-kruse","jakob-zapanta","jakob30061","jakobneri","jakubhoffmann","jal-co","jaliyadev","jamaly87","jameduck","jamesbconner","jamesbrindle","jamesbrown1417","jamesmontemagno","jamesmurdza","jamesngatia","jamiepine","jamilcmariano","jamin-panzenberg","jammastergirish","jananifree","jandranrebbalangue","janfabian","jangirsoham07","janhq","janparkio","janspencer-tri","janstricker","januarharianto","jaodsilv","japantu","jared-richard-clarke","jaredpalmer","jarfanmade","jarlin8","jasarnet","jashkad8967","jashkenas","jasonclarkagain","jasonk","jasstrong","jatixs","javcanti","javicarrascoferrus-web","javierarguello","jawadefaj","jax-ml","jayaklaj","jaydxn21","jayfunc","jayhale","jayjay-crypto","jaywcjlove","jazzarello1-hue","jbernalfa","jbmenashi","jbnaza13","jborkows","jbraithwaite","jbuchanan","jca1426","jcbclffrd","jcifuentest","jcontrerasedit","jcpanggoygit","jcraver1021","jctoledo","jdanford","jdillard","jdoan5","jdx","jeanasilva","jediofgever","jeecgboot","jeeeem","jeevanba273","jeferson8458","jeff-hykin","jeffli2002","jeffrutledge","jeffutter","jekyll","jellyfin","jemb4","jen801","jenishngl","jenkinsci","jennifermarsman","jenniferstruthers1-nhs","jensenemily","jensenmiers","jeremy-swallow","jeremyhappach","jes5199","jesagui28mx","jesan007","jesk520","jesper4711","jesposito","jesseduffield","jessica908","jessiesshelter","jessmarin8813","jestjs","jesufemi2023","jetzlstorfer","jfmcdowell","jfrog-fastci","jgcumming","jgm","jgthms","jh115424","jh5-6880","jheisondev","jhlee0409","jiangjianghong","jianxx","jianyuyanyu","jimeh","jimicze","jimididit","jimmiT1","jimmitchell","jimmysanny","jimtje","jinanjack","jingweikang","jingyaogong","jinseok9338","jinyongp","jirilebl","jitang-github","jitendra-unatti","jitsi","jivoi","jiwidi","jj-repository","jj-vcs","jjasghar","jjpxt","jjsale68","jkitchin","jkl51","jklinehamer","jkucheraFHSTOLTZE","jkuzmych","jlbbacs","jlevy","jllaines","jm7knz","jmalicki","jmbannon","jmills06","jmnee7","jmp1016","jnase007","jnd0","joandecorts","joaoGlima09","joaohenriquee89-byte","joaosenna22","joaquimnet","jobcher","joe-niland","joemark0008","johansan","johchai","johklo","john-ogletree","johnarban","johnbenac","johndanger","johndauphine","johnitvn","johnivanov04","johnmath","johnpc","johnzhou721","jokr68","joleb","jon5642","jonathan-kraus","jonathanbossenger","jonathancsr","jonathanmorley","jondarrer","jonerer","jongear","jonhadfield","jonkensta","jonlaing","jonlundy","jonock","jordanlarot","jordanrayle","jorgeasaurus","jorgecedro","jorgejcdev","jorgelpat","joric","jorvv","josebruno2020","josehenriqueroveda","joseito1711","josephmisiti","josephmoresena","josh-hemphill","joshbegley","joshborseth","joshbuchea","joshdavenport","joshhu","joshianiket22","joshsmithxrm","joshstafki","joshuasundance-swca","josias-guerrero","joupoes123","journalehsan","jozhn","jparga","jpdjcp","jpearleverett","jpetrucciani","jplamattina","jpnewton","jquery","jr002","jreiscrf","jrlol3","jryom","jsavin","jsredmond","jsupeyo","jsvernz","jtk18","jtlaune","ju-ro","juan-martell","juancarlosbadia","juancarlosbs","juanfont","juanpi3508","juddzone181","judy-spec","juendi","juhang62","julianasntsx","juliangarnier","juliansteenbakker","julianwagle","julixxcode","jumalley","jumpserver","junegunn","junglesta","junjun266","junkpiano","junnplus","junyid","junysanteliz","jupitersh","jupys","jurschuijt","juspay","just-the-docs","justEstif","justinabarquez","justinnewbold","justinroame","justinsb","justjavac","justland","justsml","jv77777","jvalenciav","jvllmr","jvsdo","jvssdev","jwasham","jwc20","jwgibbs64","jwhanleyjr","jwiegley","jxhnlcs","k-kinzal","k-namickey","k-rl","k-urtica","k0swe","k3s-io","k88hudson","k8thompson134","k9ert","k9mail","kDragooo","kachick","kacpep","kade-one","kadir-guzel","kadzo325","kaiquekandykoga","kaisred","kaitocook68","kaizen-hq","kako-genius","kakubin","kaleb-soller","kaleox-dev","kalimbgn12","kallbuloso","kaluaim","kamikaze-skynet","kamjin3086","kane50613","kankankankankankan","kansinline","kapenike","kapp7","karanpratapsingh","karlb","karmyshunde-sudo","karpathy","karstendick","karthikaram904","karthikeyan006867","kasakh","kase1111-hash","kashifkhan7","kast7n","katahiromz","katrinbarshe","katsu0511","katsuharu","kausar007","kaushik327","kavanparam","kavishdevar","kawaiicassie","kawamurashingo","kaya303off","kaymungai","kayquemab","kazmatw","kazu-ya-420","kazu0617","kazuho","kazukidddd","kbjohnson-penn","kbpro1001","kdcokenny","kdeldycke","keepassxreboot","keepcalmqqf","keksiqc","kelp","kelvin101udoh-art","kelvindelrosario","ken109","ken444","kenSpicer","keneijeh760-ship-it","kenlkehl","kenmck3772","kennethyork","kenpark76","kenryu42","kenwheeler","kenytowol","kenzan8000","kepano","keras-team","kers701","keshav2613","keshavgorasiya","kesor","kestra-io","kevanantha","kevin17839","kevindenney","kevindkeene","kevindurb","kevinfiol","kevinlangleyjr","kevinpainchaud","kevinpinscoe","keyb88","keycloak","kfix97","kflorence","kglobe","khaneliman","khanhicetea","khannasid","khawlakha12","kherboucheboubaker18-create","khlam","khobster","khoj-ai","khulnasoft","khuyentran1401","ki-tya","kian-kwa","kianamcc","kiang","kibo-developer","kicet3","kidiatoliny","kidjoker","kietn1","kike9083","kikiolaoluwa09","killbillsdev","kimyuchan-k1","kinboyw","kind-world-ai","king-glitch","kingsell","kino-6","kinoshitadaisuke","kintsugi-tax","kiran-saikia","kirill-grouchnikov","kirita201","kirti-bagul","kirurobo","kishan-gau","kishikawakatsumi","kishore7502","kita-kara-kita-kocha","kiti481","kitos9112","kitsukisaiseikyo-byte","kivattt","kjsauer","kk1089","kkamegawa","kkingsbe","klasma","klaushofrichter","klltheasuna","kmendell","kmesiab","kmizobata-afk","kmkofficial","kmkouokam","kmkzt","kms0219kms","knarfd","kneave","koajs","koala73","koalaman","kobby-pentangeli","kobelcyril-cell","kodaksax","kodekloudhub","kodel-dev","kodjodevf","koduli","kofeinstyle","kofson1234","kokizzu","komalverma183","kombohq","konard","koodo-reader","koprulu555","kornelG8","kostiantynkovalchuk","kosugitti","kotae4","kotest","kotleni","kouassikonan57","koudis","kovidgoyal","koxudaxi","koyeb","kp-forks","kpb","kpnsec","krachim","krahets","krakenkoders11409","krakhman","krauzermaster1","kresnasatya","krill0w","krishjaat995","krishnagupta7880","krishnan188","kristiandupont","kristijanPetr","kritsanapr","krki","kronosoperator","krot4u","krussll","krzwiatrzyk","ksatola","kss2002","kstruck","ksyasuda","kszyrvercobrador","ktanner23","kuanluwang-alt","kubernetes","kubernetes-sigs","kuchin","kuestcom","kuhl-haus","kukiamarilla","kulasinghet","kuman514","kundkingan","kuppal3gt","kursat3555","kurumar","kurund","kush992","kwabenamarmo","kwong0419","kx1mxx","kxtezu","kyawhtetoo134","kylesnowschwartz","kynat-92","kyoh86","kyomel","kyp126","kzysg","l-r-w-250111","l2fprod","l7n102031","la-senda-antigua","labaran1","labex-labs","labi-le","labmlai","labstack","labuladong","lacee677","lacerbi","ladyisatis","laehtv2","lagerratrobe","lailaelghazouanitecnologia-cloud","laiozago","lakshay803","laksjdjd","lalaojimhasinasamuel","lalder95","lameCreations","lamech","lamps-dev","lamtnguyen989","lanceHEN","langchain-ai","langflow-ai","langfuse","langgenius","lanovatechnologie-a11y","lanyagagaga-droid","lapce","laravel","larseggert","larskristianhaga","lasphox","latipun7","launch-maniac","laurencelundblade","laurent22","lauvinson","lavin-ds","lawren","layertwo","layui","lazy-fortran","lazybstudios-com","lb2910","lbal837","lbj23han","lbjlaq","lbltavares","lbunproject","ldyylaura-hub","leana56","leandrojonk","leanezeqhub","leanprover-community","leap-stc","learn2hack-vishnu","learningequality","lechnerio","ledermann","ledeve","leefeinman","leemoon0720","leimao","leisingha","leiyou-li","lelloinpace","lelonco","lenlino","lennor-tan","lensapp","lensesio","leoallvez","leoanrds","leob1one","leogopal","leomorabito02","leomunizq","leonardbay","leonardocintra","leonardodalinky","leonardogrcia","leonardomso","leonardop21","leonardorifeli","leonardosiu","leonardowolf","leonf0","leonism","leosalema213","leoyassuda","lerjtl","lerna","lerndmina","lesnolie","letscoop","letta-ai","leventmarinetec","lfnovo","lgazo","lianjingpifa","libo-huang","libuv","licenseware","lidianzhong","lifanh","life-ufes","lightpanda-io","lihua2-cyber","lilhuy0405","lim-iscity","limecloud","liminghuang","lincon07","lindnjoe","linkedin","linoymalakkaran","linq2db","linshenkx","linusjf","linux-msm","linuxramu","linyu413","lioyeah","lironmiz","lisandroperez","lisdson","lisnhaaw","lissy93","listaGDGroup","liteblogging","little-hoge","litvanika","litz-lab","liuchihl","liudmilasuprun","live-codes","liveahero-community","livepeer","liyu-wang","ljharb","llakala","lllyasviel","llm-d","llm4s","llvm","lm-sys","lmcai","lmstudio-ai","lobehub","lobner","localstack","locbones","locustio","lodash","lodijodanny","log-10x","loganmoon","loganuk","loganylchen","logseq","lol123252","lolabishop27","lolo6oT","longganghaoshi","longld103","lonzov","loophole-game","loopmidiaindoor","loppety","lordfalcon787","lordofshadows483-maker","lorenatoscano","lorenzogm","lorn666","loshionbottle","lostlink","louffee","louis95AFX","louislam","louthelion","lovell","lowpinaxd","lowranceworks","loxkim","loyds44","loziobiz","lpzetn","lqh2307","lso5507","lsomoza6464","ltmajor42","ltseverydayyou","luanbonito02","luarvique","lubowmehajucelili","lucagrulla","lucamorara","lucamqf","lucaoskaique","lucapericlp","lucas-scandido","lucas24gay","lucasboh","lucasfelz","lucasfouraux","lucashill3062","lucasmahl","lucasnscr","lucaspmarra","lucasptcastro","lucca-schramm","luchotourn","lucian-czh","lucienlmy","lucifer1004","luckyaiman","ludsno","luelenbecastro","lufinkey","lugames125","luisgomezzz","luisivanfv","luismanfroni","luka4","luka816","lukasbesch","lukasz-madon","lukebemishprojects","lukedwards99","lukeheywood","lukewilliamboswell","lukez42","lulavc","lumen-vvv","lunaastraliss-wq","luongnv89","lurixo","luticuzokz53","luttje","lutzroeder","luvQWERTYUIOPOIUYTREWQWERTYUIOP","lv-xiaobu","lvadithe","lw2die","lxfriday","lxlongKunkka","lyang24","lyc8503","lycosid8","lyswhut","lyuanz","lyuhaitao","lyzno1","m-avagyan","m-star18","m0hamed8888","m4c0","mAXFORcEHELMH","mP1","ma13vq8-gif","maboloshi","machi0x","macoguma","macosgrove","macrozheng","macs15","macvfx","madcatone","madcrane2015-prog","madhavkGitHub","madhugoutham","madhusudhan123-star","madushadhanushka","magicianjarden","magmachief","magradze","magrhino","mahanneman","maharishiayurveda","mahasnemalak-collab","mahault","maheshtheril","mahimapatel13","mahmoodafifi3-hue","mahmoudsamy12356","mahsanet","mahseema","mahtalebi","maigenlang","mailchecker","main2snipercc","mainmatter","majmoharbali","majoornekena","makeabilitylab","makeplane","makesoftwaresafe","malbertosm","malcolmkeating","malikans1","malinkang","malizmenezes","malte70","malted","mamayahuhu","mame-1213","manahil852","manelbertran-arch","manhhn01","manikarf","maniparas","manishanis","mano19881013","manta-97","mantinedev","manu-cj","manuelvoitier-max","manuiccp","manybabies","manyisanewton","maonomiyuki","mapforge-org","maplebar-io","marabinga","marahman30104","marb61a","marcelG37","marcelinocasla","marcello360","marcelogeusti-lgtm","marco71giusti","marcokreeft87","marcoscct","marcotulioteles","marcreichel","marcusDevGit","marcusbello","marcusho21","marcusvramos","marekj2705","marhsjbdn","maria-korosteleva","marianaalves30","marianofino","marin-community","marinierb","marioagr","marioleme","mark0pol0","markedjs","markjaquith","marktext","marktsuchida","marktsui01-art","markusbenjamin","marlonecobos","marmelab","marten-seemann","martin-luo","martingonza2010-creator","martinmodrak","martinpeacock","martinswp","maruf037","marvel17a","marwn12W","maryamtahhan","marzokods-arch","mas-cli","masajene","masaki-yamakawa","mascanho","massgravel","massimopaganigh","mastodon","mat-1","matatabiii","materialsproject","mateusvolkart","mathbunnyru","matheus-nunes","matheusfcs","matheusgnogueira","matheuskassagas","matiaro","matias36658","matiasdelellis","matin0014","matinsaravanifr","matplo","matrix-johnjohn","mattar13","mattdanielbrown","mattermost","matteusbonotto","mattglover","matthewbrown1234","matthewctechnology","matthewhaines12","matthewreiter","mattpocock","mattrm3","mattstein","mattt","matute50","matvej-g","mauriolmedo","mavogel","max2dmax","maxencem947-rgb","maxepunk","maxgarcia642","maximousblk","maxixo","mayconct32","maylhelpyou","mayor4fact","mayuki","mbadolato","mbahArip","mbarnson","mbeardwell","mbellman","mblk","mbloch","mbti0n","mcandre","mcbyte-it","mcdemarco","mckennatim","mcmorrowjm","mcp-use","mcruzdev","mdX7","mda590","mdakh404","mdanbn","mdavidsaver","mdayi19","mddiab","mdesalvo","mdhabibullahmahmudncs13","mdsahil321","mdshabbir013","mduenas","mdyt5","mealie-recipes","meanev56","mebestaca","mecaota","mediatheque-ssv","medusajs","meekmachine","meerl","meet-c-viradiya","meetpandav2006","meganashton16399-png","megvadulthangya","mehdimin11","meicich","meilisearch","meistro57","meizi0715","melemeng","melihalkbk","melizeche","mell00","melodee-project","memohnsen","meness","mengzhisuoliu","meow2","merajul0327","merge-demo","merio990","mermaid-js","mersonff","merss237","meshery","mesoneer-ag","metabase","metal3-io-bot","metanorma","metaodi","metazip","meteoradja-ytmjk","metracommuter","mewfree","mfbx9da4","mfdela","mfillbrunn","mgh3326","mgthompo1","mhaveles","mhdee740","mhmdesaam99-cmyk","mhmoraes","mhogrefe","mhpark03","mhxcAlfred","miantiao-me","mic-nation","miccy","michael-haufschild-gib","michael-lourenco","michaelfaith","michaelharmonart","michaellambgelo","michaelmajgaard","michaelmlnkv","michaelmvargas-databi","michaelnatkin","michaelnkr808","michaelprinc","michaltarasiuk","michix14","micoo79","micro-editor","microkbcrt","microsoft","micxudev","mid9nytecrane","midblep","midday-ai","midhuncr5","midnight480","midrare","mifi","mifish3474","mifthrizky","mightymoose","migueleuro","mihir2909","mikaib","mike-babb","mike12mike2012","mikegoforth","mikeisflux","mikelxk","mikeyhodl","mikeyjay39","mikeyshells","mikhilantony","miklb","miksa234","miku1hhhh","militarandroid","millahibrahim148-ops","milliorn","millstonehq","miloexposedlogics","milosjava","milvus-io","milxxyzxc","mindolla24","mingrammer","minhe7735","minhhoang1511sn","minhtuan1407","minichip3","minio","ministero-salute","minkimcello","mins271","minseok4171-ai","mintplum16-ctrl","mirhanbeydogan56-prog","mirshahriar","mirwaisparsa2000-rgb","mis101247","misakaio","mission-apprentissage","missyrestless","mistljo","mitmproxy","mitsukileung","miw4n","mizucopo","mkchahal","mkevenaar","ml-explore","mlaass","mlabonne","mllombardi","mlm361","mlunacek","mlverse","mm2d3d","mmamhg","mmiiffii","mmmsss211","mnabeel","mnfst","mnpq-top","mnurisso","mnz1988","moalfati7","moaz12568","moazizdev","mobin-ism","mobxjs","moby","mobzter2026","mocha0908","mockdeep","modelcontextprotocol","modrinth","moeadham","moeru-ai","moh0001","moha23k","mohamadyaghoobii","mohamed1199","mohamed22441","mohamedaleya","mohamedbekkour68-rgb","mohammedelsonbaty866-jpg","mohdmutalib","mohed-abbas","mohs27","moisesPompilio","mokoshin0720","momo0327","momolon","momzzze","mongodb","mongrov","monitoramentov3lan","monkeytypegame","monkthemonker","monosans","monsieurmeh","moodynetwork","moonhee0507","moonhyeonjun","moonkl","moonyasdf","mooo17","moosatae123","mooseburgr","mooyoul","moqioujun","moqtail","morethanmin","morey-tech","morgance","morganvhvh-rgb","moritzmyrz","mosjin","mostafaaladham","mostafaweal504","mostgood1","motiondivision","mouadlouhichi","mountain787","mouredev","moutonh","moviliaxd","mowwis","mozilla","mozilla-necko","mpineda92","mpl-express","mplabs","mpress001","mpunk","mpv-player","mqt635","mqyqingfeng","mracsys","mrantonyara","mrbryo","mrcgrtz","mrdoob","mreshuu","mrezende1","mrlima4095","mrnim94","mroyme","mrprincewithlove","mrqadeer","mrrfv","msaifuddin","msconfig","mscrnt","msdevsofts","mshdabiola","mshleen","msi-sys","msiegen","msitarzewski","msjtw","msmith-codes","mson0129","msx80","mtain04","mtakahiro","mtaras0","mtdcy","mtdvio","mthcht","mtkinji","mtprado88","mtptisid","mtremolada","mtsinformatica","mtufano89","mu-gyo","mu88","muhamadsuharto","muhammad-huzaifah","muhammadpadanta","muhds5841","mui","multica-ai","mumufoco","munjed80","muntasirchadnii-web","muratcankoylan","murillobcdev","muritane","murrou-cell","musab9osman","musawar34","musistudio","mussmdst","mustafadahab106-wq","musyra","mutable-state-inc","muyueh","mvanhorn","mverma45","mwilco03","mybigday","mykestorewb","mykolas-perevicius","mynameisVictoria","mypangu","myselfhridoy","mysqto","mytv-android","myweber-org","mzgreen-bit","mzidanrifqirtkj","mziyut","mzupan","n0n4me369","n0xa","n3oltd","n3rddd","n52933952-eng","n8n-io","nAnOZgLEAmdAw","nAnOzFlAreFAn","na-ji","naari3","nabeelxy","naccdata","nacelol","naderhes","naes993","nagacdn","nagayoshi2002-netizen","nahuel122-byte","nakamo119315","namanlo20","namjoo2006","namovies","namtoppro","namunaru","nanairozx11","nanairozx12","nandez","nanica-shimokita","nanocoai","nanocruz","nanzanboysquiz-l","naochanz","naoestu","napo446","naptha","nasa","nashflow28","nashirnm09","naskoff","nasr-realestate","natanboos","natasLT","natdevx","nateattoh","nathan-sharma","nathanclairmonte","nathanielrhodes-droid","natharmatron","nathil","natthasath","navadhiti","navgurukul","navikt","navio","nayeoww","nayger319","nazuninha","nb-cfq","ncabeza","nctp7x75fy-arch","ndzSFU","ne241099c","nealalim26","neco222","nedois","nei0304","neilSchroeder","nekitori","nekolsd","nektos","nelsonlaidev","nelssec","nemofq","neolanders","neophob","neovim","nepi-engine","nerdstep","nerolation","nescondo","nesmx-tech","ness870315","nestjs","netgfx","netonjm","netsampler","netty","neumannchristian","neurlang","neurobagel","neuromat","nevinBoyd","newbe36524","nex3","nexi-lab","nextauthjs","nextcloud","nextest-rs","nextlevelbuilder","nexu-io","nfiot","nghiahsgs","nghttp2","nginx","ngosang","ngotrung160508-cell","nguoikhongten02022005-cell","nguyen-anh-hao","nguyenvandungb","nhan4013","nhancris","nhoizey","nhuyiuem","niangmamath","nibzard","nice7677","nicholasbeskow","nicholaswilde","nick-delirium","nickbrett1","nickjaimes","nicksnyder","nicksrawat9389","nicktperez","nickwilson0016","nicolargo","nicolerenee","nicomorga","nigimaxx","niingshu","niitroxendioxide","nijimogu000","nikcrv","nikhilxsunder","nikic","nikovirtala","nikunjbaheti","nilbuild","nileshipad4-dotcom","nilsjha","nimishgj","ninbyo02","ningenMe","ninpl","nirajmehariya","nirajmehta960","nirnaykhatri","nishthadiwanji","nix-community","nixy-pro","nkmr-jp","nlohmann","nmarcopo","nmcdaines","nmhaskar-gif","nnsi","no-more-secrets","noaa-pifsc","noadamanjodi","noah4creatify","nobidev","nocastle1-afk","nocodb","nocturne-cybersecurity","nodejs","nodetool-ai","nokv","nolan-b-mss","nolimits4web","nomadkaraoke","nomankharal","nomi-sec","nomuonji","nonahgame","nonme","nonyonah","noodlesx127","nooksee","nopapuspitasari","nopheros","nopopcorn12312","nordeim","nordmindi","norivka","nos","notcat999","notepad-plus-plus","nothings","noticiascti","notmemoo","notsanjaykapoor","noumi0k","nous-adg","nqngo","nrjdalal","nrwl","nshcr","nshidayatullah","nsthorat","ntgussoni","ntpsecure","nuLL-cmd","numman-ali","numpyb","nunonogueir444","nuo-ai","nuotsu","nur-shuvo","nurdinhossain","nushell","nuta","nuttchai","nuttyinc578","nuuuwan","nuvemdeessencias-create","nuxt","nvim-lua","nwjs","nyhtml","nykonhrytsyshyn","nykshubham","nyoentea","nyxx-stack","nzhl","o0SoloWolf0o","oXoi","oasisinternationalholdingsinc-cyber","oaustegard","ob-xyz","obatiuk","obra","observeinc","oceanloversy","ocornut","ocrmypdf","octivryan","octocat","octree","odalil939","odoo","officeofperformancemanagement","ogawahideto","ognjhunt","ogurasek123","oh887","ohmyzsh","ohthias","oilcrest","okab130","okargo7683","okinjp","okitan","okkmichael","okwilkins","olafYT","olamMat","oldj","oleksii-shcherbak","olgacmehmet","oliver-miguel","oliverlleo","ollama","olli-io","ollieb89","ollydev","olololok","oltranehar3","oluceps","oluizleme","om308185","omarhamdy1","omarpagz01","omarrperez","ombarde12","omkarcloud","omniscient-cookie","omoghaoghenemano","omrhmza","oneapi-src","onebase1","oneplayhd","onmax","onnx","onoeono","onurkzn0","onyx-dot-app","oobabooga","oojBuffalo","oosamas","opalsecurity","open-circle","open-energy-transition","open-telemetry","open-turo","open-webui","openSUSE-Python","openai","openbancor","openclaw","opencloud-eu","opencv","opendatalab","openfoodfacts","openinterpreter","openjck","openproxyhub","openshift-bot","openshift-cnv","opensource-society","opentimestamps","opentofu","openwrt","orange-cpp","orangekame3","orcasound","orchain","orderedlist","ordozgoite","orev7s","organvm-i-theoria","ori-work-stack","orkinosai25-org","orpjones","orzice","osasgti","oscantec","oscar-ixd","oscard0m","oscarlevin","oscarnar","osgpro","oskarbukovsky","ossf","ossrs","ossu","oswaldotry45-hub","othavioquiliao","otjtme","otomad","otonyjeff","oudfoiuj3g45be97oug","ougabriel","ougotti","ouiriseinit","oukhanabil2","ousama2020","ousseeeef","oussoooo","outline","oven-sh","over-lords","ovg-project","ovni2009","owldot","oxc-project","ozanyigityilmaz","ozkanpakdil","p0dalirius","p0wz","p135246","p1ngul1n0","p4blobh","p4tc-dev","pYRoduStwING","paaloeye","padhnalikhnapaap","pafrantz","pageon","paine7220","painebenjamin","pakinja","palcarazm","palewire","pallets","panagosa","panayotsky-dev","panda3d","pandas-dev","pangansteven","panphy","panukoss","paohaijiao","papajo","paperclipai","paperless-ngx","papers-we-love","papi-el","papis301","papra-hq","paradedb","parallax","paralleldrive","paramirez","paranoidsp","parcel-bundler","park72760508-spec","parmar42","parserpp","parthasarth","pascalorg","pasoncheam","passagemath","patchy631","pateljheel","patelvedantp","pathwar","pathwaycom","patricemassey1-ops","patrickporto","patrik-fredon","patriotblog","patsoffice","pattidatti","paulgeorge35","paulmunozpauta","paulnb","paulohenriqueporto11-ship-it","pauloperes83","paulosabayomi","paulsheldon","pawamoy","pawel-worwag","payloadcms","pbakaus","pbatard","pblo97","pbock","pbskumar","pcccccc","pcjedi","pcottle","pcq3014","pear-devs","pebble-software","pedro-dalben","pedroeckel","pedroolynth0","pedrothome1","pegesund","pelauimagineering","pellit","pembarthi","penelopesantos383","penhandev","penpot","perfectra1n","perm1ss10n","pernix25","perryniesha2-ops","perryraskin","personlin","petalpicker","peter-suggate-anjuna","peterlenhart","peterodhiamboo","peterroe","peterviegas","pewdiepie-archdaemon","pgaskin","ph-quake-master","phadeline","phaserjs","pheapchin","phh95","philc","philipgreat","philipkdpavkia","philippneugebauer","phillhood","phishdestroy","phishingCoderHere","phoggy","phollyer","phort6n2","photoprism","photoserv","php","phuang1024","phyphloran","pi-hole","pickleisgood","pickyzz","pidigodi","pimutils","pinco2025","pingusdelingus","piotrhejmej","pioug","pipewrk","piria-wave","piwi3910","pix3dev","pixel-volte-easy-bootimg","pixifydigitalagency","pixijs","pk792025","pkanumula","pkgforge-dev","pklito","platinumed-web","platonai","plausible","player-ui","playferkeeps","plutoromanii","plutov","plwsdytcj","pmndrs","pmrappelet","pngo5","pnpm","pnsk","pocketbase","podikoglou","podman-container-tools","poesmanoye","pogoassetsfiles","pola-rs","polarcat","polargh","polyuiislab","pomartel","pomelo925","poneoneo","pongogo","pontsti","pootyboop","portainer","positive-infinity","postcss","postgresql-cfbot","poteto","poupe-ui","power19","powerserg79","poyraztuzcu","ppat","pplulee","pptqalitqon20","pq-crystals","pr0xr","pranabdas","pranshuag9","prasadskarmarkar","prateekm1007","praveenct050","pravinakarunanithi","prem329","premii","preswick","prettier","priatna1054","primegap-list-project","primes-today","prince0010","princeking0077","prisma","priyadarshini005","prodcodacytestuser","prodigx1","proger-su","projectdiscovery","projen","prokingnoob2513","prokizzle","prometheus","promptdrake","promsun","protocolbuffers","prototbh","psf","pstearns","psy-repos-rust","psysciacc","pt-23","ptarau","pter0005","pthoor","ptsouchlos","ptsouth97","ptu-team","public-apis","publicmap","publish-dt","pukislumer-aulia","pulsesocialagency1-star","punkpeye","punoko","puppeteer","puruhitaaa","putrraajuang","pvdabeel","pvinis","pwa-builder","pworker11","pworker14","pworker9","pycoder49","pycogram","pycroscopy","pydantic","pyenv","pyleglise","pymedusa","pyrgns","python","python-poetry","python-telegram-bot","pythoninthegrasses","qUizo1","qadlo","qarmin","qbittorrent","qdrant","qeedquan","qier222","qilinxiaoxiang","qipeijun","qishibo","qiwuqi","qozx","qsays","qu-gg","qualitesys","quantopian","quartern","quasarframework","quickank1t","quyunkeji","qwer030413","qwerty1q2w","r-papir","r-solanki-dev","r4nol","r90ghosh","raaefkhan44","rabahdic","rabeal21","radareorg","radiatedsaturn7","radinamri79","rafa-carmo","rafachan3","rafael956","rafaelfaust","rafaelrzanin","rafagax","rafalzygadlo","rafay123321","rafska","ragefire1","ragieai","rahmatelinks","rahulchauhan15","raid708","rails","raineislam","rajgop1","rajiv-sit","rakamindev","rakino","raman164","ramarimoo","ramelica","rammel0906","ramymagdy-rm","rancher","randal-sean-harrison","randomgdplayerlol","randomtask2000","randrescastaneda","ranon-rat","raphaelbalogun-afk","raphaelkach","raphaelvserafim","raresauces","rarutadv","ras948111","rashraftr786-tech","raulavilesrodriguez","raviqqe","rawatpranjal","rawlinsoncs","ray-project","raymond-w-ko","raymondclowe","rayova","raysan5","raz84hotmail-wq","rborcherds","rboswellj","rchatham","rclessa25-hub","rclone","rcmckee","rcmdnk","rcrishabh","rdd-giga","rdwz","react","react-hook-form","real-omar","realbrodiwhite","realcopacetic","realian2858","realworld-apps","rebeccapanel","recharts","red-tn","red40maxxer","redaellinicola12-ux","redeemlink","redhat-et","redis","redonthehead123","redsfyre","redstone-llc","reduct-inc","reduxjs","reearth","reed-nicolas","reeselevine","reez","refined-github","refinedev","reflex-dev","rehan3008","reina070707","rektosaure","relativehysteria","relliv","remal-github-actions","rembrandtreyes","remez","remix-run","remoteintech","remotion-dev","remusao","remy","remylukunda","renanlimaa","renanteixeira","renner0e","renovate-bot","renovate-bot-ai","rentchaincanada","renyuzhuo","reposense","requarks","rerrl","rescenic","researchfarm","resetmerlin","respaldomartijhosman-eng","resquivel0810","ressu","resthedev","restic","retalkgo","reunloader","revmischa","revolvr-au","rfay","rgbkrk","rhuanbello","rhythm-master-game","rhythmriseindia-gif","riadmazi2005-netizen","richardatf-oss","richardscholtens","richardsondev","richarpanda","richstoner","rico06dev","riconcayy123","ridvikpal","rifat-jahan10","rifat-w","rigaya","riii111","rikaaa0928","rikinkkj","rikolondong","rileyseaburg","rincatpp","rioredwards","ripienaar","rishikanthc","riteshrajas","rithvikkatpelly","ritik-bit-by-bit","riya-amemiya","riyadhrodna","rizkianandageo","rjv576","rkrakesh524","rks9420","rlacher","rlapei","rldhkstopic","rlmenge","rmandvikar","rmateu","rmayormartins","rnhc1000","ro026","roarnml","rob893","robbiechen1969","robbot006","robert-sjoblom","robertZaufall","robertamarin","robertchristophersmith","roberthorn","robertocenteno","robertpenner","robertstrauss","robin-bot11","robintw","roboflow","robolibs","robshakir","robsonhansen","robtaylor1203-cmd","rocky2431","rockycodes22","rodriada000","rodrigo-rac2","rodrigo2019","rodrigocm1995","rodrigodiasf1984","rodrigofplourenco","rodrigogbranco","rodriguezaitor","rodtjarn","roelpaulo","rogene-bcgov","rogeraabbccdd","rohan8758","rohitg00","roiszs","romariopd13","romkatv","ronald2wing","ronmattss2","ronnapatp","roostaq","roosterkid","rootiest","rosalana","roser800","roshie548","roshith0896","rossant","rotexengine","rotisserie-christian","rounders","router-for-me","royletron","roymichaels","roynaldo1234","rp-game","rp10007","rpashchapur","rrmckinney","rrmllnv","rrotirot","rrumana","rsrljardim","rstackjs","rtdevx","rtg1014","rtk-ai","ru-461","ruanyf","ruapotato","rubenvarela","rubenvp8510","rubicon","rubiobenitezgael-cloud","ruby-git","rue-language","ruef","ruesato","ruitammyhuang","ruiz-daniel","rumlucid-stack","run-llama","rungsthaikitchen","rusiaaman","rusmericar","russel-ui","russfeld","rust-lang","rust-unofficial","rustfs","rustyeddy","ruvnet","rv0gt","rv192","rvbc1","rvrios22","rweijnen","rxhanson","ryan-blunden","ryanaidilp","ryanbeales","ryanoasis","ryanoneill","ryanpaulgernan","ryanphanna","ryansdowning","ryanspoone","ryantate13","ryanvella9","rycoxdesu","ryo-morimoto","ryonive","rysie","ryukenshin","s-w-kelly","s0mecode","s0s0","s3rgeym","s7ven13","sSenseiTIER","sVimon","saad472","saadeghi","saadnafateh","sabbir-mahmud","sabermahmud","sabyrkaga","sachasa","sadeghbiglar","sadhin-dev","saeedmasoudie","saeeed22","saeidmoini","saert3311","saferskorea-beep","safishamsi","safnihsn","sagarahuja","sage-iq","sagearbor","sagesteppe","sahaj-b","sahat","sahilsharma20","sahiyaslays","sahlberg","said7388","saidatsanni","sailfishos-mirror","saisuiu","sait-ama","saiyalamarty","sajid-diucis","sakastudio","sakhama","sakib-m","salak96","salitahir","salman10s","sam-fakhreddine","samapriya","samcloudcode","sameterl","saminCSE","samirbhusal","samjayhub","sammycage","samoer123","samozturk","sampotts","samuelbagatelli","samuelbonifacio015","samuelukwu27-star","sanao1006","sandeepdutta","sandeepkv93","sangamesh123052000","sanger","sangokp","sangramkonde","sanguodxj-byte","sanj2cool","sanjay900","sanromandenis-jpg","sansan0","santiagofavero","santifer","sanushka2025","sanvdl","saraargh","sarabeyersdorf-dot","sarahosantos","sarahsturgeon","saranpradeep23","sarmadali25","sarmalev2","sartcod","sasanquaa","saschagrunert","saseungmin","sasgis","sassy0q0","saturngod","satvik-parida","satwikkansal","savonet","savvyspoon","sawana4u","sayed117","sayhiben","saymon-felipe","sbdchd","sboagy","sbryden","scarletNexus64","scarrrr316","scarzxx","scenespin","schambig","scherneff","schlaya","schlibistious","schollz","schrothi0815","science","scikit-learn","scoppetuoloa","scottrbailey","scottstts","scrapy","scttbnsn","scubbo","scverse","sczn313-stack","sda456456","sdaqo","sdevore","sdfysdfhsdfhs","sdmg15","sdstpanda","seamapi","seanieb9","seanpianka","searge","searxng","seaweedfs","sebacarrasco","sebasApps-lab","sebastianemaile-droid","sebastrog","sebavidal10","sec-js","secreat1bdkbr","secureblue","security-alliance","sediklaabidi","seer-engg","seerr-team","segmentio","seightday","seikimatuP","sekolakonangindonesia-prog","sembolisttek","semsub","sensorlab","seo-beomseok","seojcarlos","sequelize","sergii-dudar","sergioabdala12g","sert40514-arch","serumwriter","serverless","servo","seshadricloud","setiawaninfor","seungjun-lee1","seven9nrh","seydou1","seydoux02","seyia-turog","sezmow","sfrunza","sgl-project","shad712","shadcn-ui","shaharspencer-max","shaheemme-maker","shahzadalamm","shahzaib739","shailendrasharmaab1122-tech","shakintel-star","shalomfriss","shane-kercheval","shanebishop1","shaneholloman","shanraisshan","shapeeco","shardeum","shareAI-lab","sharkdp","sharkvelocity","sharondev11","shashank2122","shaukat1388","shaw2024","shawnyama","sheikhghayas23","sheisjay001","shelbeely","shengxinjing","shepherdjerred","sherlock-project","shihabict","shimakazevr","shindouj","shipcommit","shitosama","shivajreddy","shivakrsna","shivamsinghx","shivpatel0812","shiyu-coder","shj78","shjee-afridi","shkamiya","shog86","shounic","shoxie","shraddhaghuge","shreevidyamatabhuvanesvari-gif","shreosidebnath","shruti1994","shsewonitw","shubham51225","shubhamshendre","shuguroff","shurco","shynlee04","siberfx","sickn33","sidarthus89","siddharthvaddem","siderolabs","sidneyvmml","sidorovich256","siefkenj","sifxtreme","sigitbayuaji24","signalapp","signalbot-org","sigook","sigstore-conformance","silaskiragu","sile16","silicons","silkux","silvestri63","simeon2941","simon-m-kramer","simonecorsi","simonesugliano","simonw","simonwanna","simply-justin","simstudioai","siname02","sindresorhus","singh-aadarsh330","sinotec2","sipeed","sirdarckcat","sirinartk","siriusbks","siropaca","sissbruecker","sitaryo","siteraiser","siuyeong","siwacarn","siweimutong","sixcolors","siy","siyuan-note","siyukatu","sj817","sjhgvr","sjshsgehs","skainguyen1412","skakumanu","skandix","skatkov","skbnw","ske1et2","skikirkwood","skillmio","skka3134","sklink2","skvettn","sky-dust-intelligence","skyhoshi","skylot","sl45082","slacker007","slaclab","slaser79","slatedocs","slec16","sleek-design","sleep2117","slickdexic","slidevjs","slinke-hub","slippax","slipwoker","slls75966-try","slmnsmhs","slophaus","slowgrill3323","sluxzer","slymanmrcan","slymnoyann","smailnour","smart-oversight","smartcampusutp","smashedvr","smburabari","smokydastona","smorris0420","smpn9sinjai","snackshell","snakamura","snaplyze","snavid","snetsplit","snipcart","snonux","snoopycrimecop","snotlax","snoweye","snowmapofficial","snowz123","snyper103","soc221b","socketio","soeweiyan-phyo","software-architects","soimort","soitun","solaar45","solanna-xx","solari5rojas","solidjs","solidsnk86","solihulhadi141213","sollan","solotov-val","soltana11","solutioneletronic","somasekimoto","sondreln","soneryesilay","songchaindao-dot","songquanpeng","soni3006","sonmicro25","sonvt1710","sooluh","sora-teyam","soroushJuly","soroushheidary99","sorrycc","sourcemage","sowada23","sown9999","soxoj","space-grunt","spacebird-dev","spacedriveapp","spacetelescope","sparckles","spawnoob","specialistvlad","specmesh","specstoryai","spectrocloud","spectrum-med","speechanddebate","speedrapide10","spences10","spf13","sphynkx","spiceratops","spideystreet","spl1x1","sportstimes","sprattjack","spring-projects","spruceanalytics","spschweiz","spydisec","sqlc-dev","sqlmapproject","square","squidfunk","sr737YT","srbhr","srinivasan143de","srinugalla","srv1n","ss0927","ssaywater","sshh12","ssieb","ssohail-droid","st-eez","stajeuradiodjokovic","standardebooks","stanfordnlp","stanislav-topikha","stanley-xu","star474","starlightavenue","starpassblue","starr-dusT","starsep","starship","starvnow","statelyai","stefanhoelzl","stefanobang","stefansimik","stelLaRGliNtv","stellarsoft-tech","stepanenko3","stephenszulinski","stevecrozz","stevewewe","steviebeenz","sthacomm","sthipparthi","stho32","stndrs","stolostron","stormsia","storybookjs","stoykovstoyk","strapi","stravant","strawgate","streamich","streamlit","stronk-dev","studio-senkou","studiosdilsonsilva","stumpapp","sturlabragason","stvlley","styled-components","su-github-machine-user","subash12345679-png","subhanahmet","subtalegames","subtlevenom","sudarcode","sudarshangautam111","suddenlyGiovanni","sudheerj","sudoroom","sue445","sugatoray","sultanoloyede","sumitkumarbittu","sun0day","sundance","sundios","sunface","sungqwe","sunnyshk2008","sunrisemovement","sunsiyuan","supabase","super-turbo-engineer","superdoc-dev","superduke","superfunteam","superkabuki","supermemoryai","supermobiteam2","supershell2019","supraaxdd","suprojegrubu","sureshg","suronjit02","surrealdb","surservice","suryajuancuk","suryansh1221","susana-degreyt","susanassilva","susfgdou","suvendukungfu","suvonyang","sv-oss","svarga00","sveltejs","svengau","svnty","swagger-api","swan-io","swara2013","swarajshaw","swatv3nub","swaymm7","swb2019","swc-project","sweetmantech","swefpifh","swegener","swied","swiftlang","swileran","swisskyrepo","swk17songgom","sxyazi","sxytdi","syaghoubi00","sybil-solutions","syh8293","sylvieborlingzajanoxu","symfony","symposium-dev","synYnys","synaptic-cl","syncthing","synonymdev","synth001","syrkis","sysfce2","sysserkl","szmyty","szymek123321","t-tino","t1hjn05n","t23-02","t3-oss","tORNaDoSpINPr","tabler","tacwarp","tahakinn","tahazalzali","tahirap836-sketch","taileanh25","tailscale","tailwind8","tailwindlabs","taimallccr","taitruong007","takano32","takanome-dev","takanorifukuyama","takigawaakinori","takumi-saito","takuminish","talasago","talmolab","talregev","tanatyu12","tanerincode","tangleon8","tangstweentyone","tannerhawkins","tanverified","tanvir-commits","taorodrigueswork","taotieren","taren250424","tartaria-dev","tashacol","tastejs","tatientler","tatsuyakari1203","tatukyd-ctrl","tauraamui","tauri-apps","taylor-barron","tbyrne842","tcode-dev","tdecapctsv","tdikelt","teRaGlINtHQ2","team-affix","team-mirai-volunteer","teamcarma","teamgreyfinch","tech-andgar","techdomegh","techfleece007","techiescamp","techinpark","techmax769-source","technikly","technosf","techsoftvns","tecotv2025","teddy4556","tejamaramreddy","tejbhan111","tejbhanp","tejusadepumedia","telliott22","telluricaquarian","telosnetwork","temperarcher","tenpcr","tensorflow","terime9057","termux","terpunyaon-cyber","terraform-linters","terraphim","teslamint","tessy315","test-time-training","test987987","testdoliet","testingisdocumenting","tesujimath","tetran","teutonet","textcortex","tf-4","th022","thaioliva","thakurDivya1008","thalessr","thaleswe","thaodt","thasmo","the-outfit-the","the-shark-guy","the1812","theamallalgi","theangeloumali","theantrod1","theashishshah","theblackboxclub","theblackturtle","thebtf","thedaviddias","thedoggybrad","thedotmack","thegamer49520","thegreatgulper","theinjaziteam","thejeshgn","thekevinday","thelabcorner","theodi","theosimodel","therealaleph","theriex","thesushilsharma","theta42","thevanburenboy","thewhediaz","theyosh","thienbaonigg","thmanabiz4-eng","thomas-lamiaux","thomascpowell","thomaslillo","thomassophiea","thomsxd","thoppe","thops1925","thorbits","thotenn","thoughtsunificator","threatIntelOsos","threejay20","thunderpoot","thuruht","thuydoan94","ticnutai10-gif","tidbcloud","tiekoettercom","tier4","tifye","tigerbeetle","tigeryash","tigran-saatchyan","tim9510019","timescale","timgerstel","timothyw553","tine-psd","tinspham209","tinted-software","tinygrad","tinyw0rk","titoxavierfernandes","tiwe0","tixl3d","tj","tjenkinson","tjni","tkc","tkroy02","tkuennen","tldr-pages","tldraw","tldrsec","tllanka","tmanman90","tmc","tmdtky","tmiland","tmitb","tmux","tnm","toastkidjp","toasty-sunbeam","tobi","toboengine","toddyoe","todoesverso","toeverything","toghani","tohhiro","tojimato","tokio-rs","toluadejimi","tom-doerr","tomacox74","tombeaver","tomicechen","tomkatpedals","tommisuen111","tommy-xr","tommydenton","tomulinek","tomvanarman","tomvanwehaege","tongliang-liu","tonimorenob","tononjacopo","tonsky","tony-nguyen1","tony-stark-eth","topamcc","toploardgg","topsuperv","tor-iv","torriem","torvalds","tothmarci25","toto-inu","toviralideasyt7","tox-wtf","toxictornado11","toyosang","tqdm","traPtitech","traderman222","traders-ark","tradingview","traefik","traffictorch","trail-of-forks","trailofbits","training-resource","traktuner","tranbrandon1233","transloadit","tranthanhhoang060391","travatlanta","travismsmith","travnettech","treant-io","treeford11","trekhleb","trendxproject","tresl-co","trew1s","triki3melek-cmyk","trilwu","triple13","tripleerv","tristan-f-r","trizel-ai","trmckinzie","tronginc","tronmooo","trpc","trufflesecurity","truly-xyz","trustgraph-ai","truvoicer","trzy","tsariman","tscircuit","tsenghc","tshu-w","tsinghua-lau","tsumugu","ttcs60cntt3","ttdmnd","ttlequals0","ttt3pu","tuananhlevan","tubbo","tubiotuso3h249","tuc0w","tucker-jp","tuliofaria","tunepolo","tuner-labs","tungkhac","turalsadigov","turbo-badex","turbo689","turexy","turgut090","turphoria","tutmoses","tuuguu580","tuxdotrs","tuyencaovn","tvLors","tvalenta","tvmbra","tw93","twbs","twentyhq","twhit-006","twhlynch","twilight-rs","twitter","tyler-dot-earth","tyoungg","type-challenges","typeorm","typescript-cheatsheets","typicode","typst","tyree-z","tyrunplacable","uamanager","ubalklen","ubcyukiny","ubgk","ubie-oss","ubiratan-motta","ucla-physicalsciences","uday510","uddpmibojonegoro","udihermawan","udkx","ueberdosis","uedaeita","uetopchik","ufkterzici-coder","ugliestie","ugoite","uhub","uic-soar","uid100","ujjwalkarn","ukisoft","uknunknown","ulTraCharGEMI","ulhaqqq","ulitmate","ultrAzVortex9","ultralytics","ultratelecom","ultraworkers","ulugbek0217","umami-software","umamku","umarahmad787","umarxxx","umeno3","unclecode","uncognic","ungoogled-software","unicef","unionlabs","unlimitedv","unoplatform","unslothai","unstaticlabs","upciti","upscalesoftware","upscayl","upstash","urabexon","urbanlandproducts","urvana","use-state","usebruno","usememos","userid0","ushitora-anqou","usmangani123664","ussiglobal","usuyuki","utilitywarehouse","utmapp","uxuySafe","uyiromo","uyriq","uzpj","v0r0bi0v","v2fly","v2ray","v4qjrh2958-afk","vGiacomov","vORTExwingfor","vadimdemedes","vadnala","vaibhav-upadhya-1A","vaisk-ps","valdirnerin","valentinooo1","validatedev","valleyhemp99-design","valo55","vamshi9666","vankokeiei","vaqueritoSes","varadhjain","varcemcquade","vargasfrankh-design","varunkamath","vasanth-pro","vats98754","vazqueztomas","vbenjs","vc-polyglot","vdbergh","vdiorio","veg","veggiemonk","veighnsche","velyrich","venkatamutyala","ventoy","ventr1c","vercel","vercel-24-7","vercel-labs","vergissberlin","verleihernix","verona19","vertbera","vetek4332-pixel","vforge","vgXhc","vheeno","vhidvz","viBeWAvEweBhq","vibecodingchile","vibran2566","vicRang24Raes","viccharles007","vicenzoscavino1999","viciowins891-ctrl","victor-develop","victorgteixeira","victorhsantiago","victorhwn7255","victorkagarama","victorlsuarez75-hash","victorramos887","victorwangye","victoryw","videojs","vietnhatthai","vijay2732004","vijayan1985","vijayvairagade","vilaphab","villegar","vilnius","vim","vinayakkankanwadi","vincentng295","vincenttran99","viniadrii","viniciusmbpro","viniciuswz","vinitngr","vinta","violinist-dev","vipinkataria2209","virajsanghvi","virattt","virtual-phone-dev","visca-ai","vishal9431","vishalkumar0818","vishnuroshan","vishwin","vistaardigital","vitejs","vitorbarbo","vitorconde","vitormateusalmeida","vitr","vjeux","vlad1356226","vladimirvivien","vlang","vllm-project","vm10k","vmheaven","vn-progr","vnpy","voIdSHAdebaSi","vocably","vohonghai","vohuman","voideditor","voidofvanity","volumen25","vonzweigbergksamuel","vpnpublic","vpnsuperapp","vpsf0605-dev","vr-jar","vrayporphms","vrcorp","vrw-guppy","vs-postmedia","vsouza","vuejs","vuetifyjs","vvatelot","vvvvTvT","vvvvvvvector","wARpHUBhq","wFuxi66","wINdSUrGeblIT","wabarc","wagoodman","wailsapp","wajidjan","wakaka6","walPereira","waldronlab","walker-tx","waltzlullaby23-dot","wanggi-hong","waor1990","waqar0345","warclib","warishkaog","warlordtm","warpdotdev","wasabeef","wasabina67","waspito","wassim-55","watchttvv","wavey0x","waydabber","wayf-dk","waynepadgett","waynetseng","wayuissocool","wbgl-blip","wchanchavac","wcypierre","wdfk-prog","wdh-claudius","wdhdev","wds-tecnologia","weareohmy","weareswitch","wearezoop","weatherlink","weaverc1","webD97","webbestmaster","webdjoe","webkom","weblate","webmaster442","webpack","webtorrent","wedataintelligence","weelzinhox22","weiShaoY","weilueluo","wendy077","wenlanbo","wenrey223","wensimehrp","wentao883","werd-drew","werwetz","wesbos","wescopeland","wesleynw","westioprintdev","weuderr","wevm","weybsite","wfjsw","wger-project","whalesea1314","whammou","whender","whentheh-yt","whilp","whittyworks","whoyak","why7ss","wiNDrushcHaIN","widad1406","wiedehopf","wijicute","wikionline","wiliams11h","will383842","williamch29","williewu-projects","willward1","wilsonfreitas","wilsuriel03","win8428","windljasem","windrew","wingstako","wingyuenlabs","winstondmdm","wirawanaryo","wisdom-plus","withastro","wizos","wjabbour","wjdtj9656","wkumari","wled-compile1","wmakeouthill","wodsmith","woleigedouer","wolfgang555","wolflynxcat","woo-cie","woodhall335","woodpecker-kit","wootdata","wordnik","worldalliance","worldbank","worldiqapp","worldsofwondergames","woss","wosunzhiping","wout-junius","wphillipmoore","wqm7749","wrspada02","wshobson","wsmontes","wtfazz","wubomir","wuchuheng","wudi","wumphlett","wuqinqiang","wusiuyu","wwwPontus","wwwillgunnn","wxhaor","wy15","wyatt4543","wyenaa","wysaid","x1wins","x1xhlol","x5tnsgpsth-wq","x81k25","xFerza","xLeviNx","xRSquared","xXCupidoXx","xalayn","xayin69","xditya","xecil99","xeroxinteractive","xerrors","xerud2002","xezar014","xh3b4sd","xhls008","xhon-pelushi","xhpk","xiaoSB33","xiaoandy1974g","xiaoheimaoo","xiaomo1128","xiaoxiunique","xiaoyanxiansheng","xihuai18","xindoo","xinglixing","xingpingcn","xingzhiyou","xiv3r","xivintheshell","xixiaisinila","xjc90s","xlordz","xministone","xmowgofficial","xnel115","xnite7","xocomil","xpack-dev-tools","xpedrotx","xqad","xraydog999","xsf3190","xtekky","xthebat","xtirian","xtrade12","xttmedya","xuanson501123","xuxueli","xxFOLDxx","xxFranxx121","xxclouddd","xyflow","xztka49-bit","y471n","yOyOeK1","yahavb","yahyaboltemujhe-bot","yakhyo","yamadashy","yamashhh","yamatosan-69","yangshun","yannick-123Loger","yannizinho","yanxzkecebet","yarikkyzym","yarnpkg","yaroslav2901","yaseralie","yash244466666","yashboss1111","yashggsop","yasminSarbaoui93","yasminlopes","yassersalem74","yassin701","yassincodes","yassirusa","yasufumi-nakata","yasugahira0810","yazaldefilimone","yazdan-rm","yazidi-abdelwaheb","yazninja","ycdxsb","ycluis","ycshin7","ydovzhyk","yeazelm","yenibilgisayarci","yesbhautik","yeshan333","yesizzy","yewstack","yeyomx","ygwyg","yhbytb2018-prog","yichaosun","yifanbian","yihong0618","yiino1222","yili-db","yimingp","yisuin","ykc1n","ykfy1","ykiu","ykla","yknx4","ykominami","ymyuuu","yntcdd","yoanhuke","yoanndestras","yodev21","yofukashino","yogayataverma","yohanaquino2007","yohi","yongfeng","yongtian-ou","yonirom","yorsh21","yosh95","yoshif31-lang","yoshikazuito1976","yoshiori","yosign","yosiwizman","yosukehiyoshi","youchann","youngfish42","youngle316","youngyangyang04","younis3","youssefabd0","yoyooyooo","yqmmm","ysicing","ysterbal","yt-dlp","ytangeldog","ytdl-org","ytkg","yu-min3","yudai-yam","yuexuan521","yuh2017","yuiii1234","yuiseki","yuka-tan99","yuki-koma2","yuki0920","yuneast","yungcheng","yunginnanet","yunojuno","yunusemregokdag","yuri-spizhovyi-mit","yurialvesL","yuriassuncx","yusifahmadov","yusuf4030","yutaro21jp","yuuddd53","yuummmer","yuxiaoli","yuzu697","yvento","yx709057978","yyemaen321","yz89122","z-libraryopp","z-mio","z-shell","zAbuQasem","zAke199","zVSciy","zab-e","zacharytzurowski-dev","zackkdev","zackzhan","zade23","zadnap","zaheerops","zahraejaz77","zaid645","zain1320","zainajamal481","zaivi","zakiCh92","zakir11117","zandervander","zanshin","zaobaocn","zaos8384","zarvent","zavierextreme7","zbezj","zbowling","zchoi","zead333","zed-industries","zeeyado","zejuh","zel-jebr","zellij-org","zen-browser","zendannyy","zenorocha","zepen","zer0fixer","zeroclaw-labs","zeromicro","zeroskylian","zetton1011-cloud","zeus440","zeynar25","zgrossbart","zgsgs","zgunz42","zhaa-kun","zhangyingwei","zhaofengdadezu","zhaofu-hhh","zhaojun83","zhaosj0315","zhaozh10","zhatrus","zhayujie","zhiwehu","zhiweiofli","zhongyang219","zhongyat","ziadoz","ziaulhaq009","zieng2","zifter","ziglang","ziglibs","zihaozeng0021","ziishaned","zimmer62","zinhocosta","zishengz","ziyadalawami-hash","zjm54321","zkat","zkfmapf123","zloi-user","zlostyzzzz","zn3x","zoicware","zoiriscleaningservices-sys","zoispag","zokrezyl","zona3proximidadqr2025-crypto","zoonk","zozoking101","zphelps","zregvart","zsigoio","zsz520","zty42","zugazagoitia","zulloper","zumlabs","zuohuadong","zwaldowski","zwelliver","zxcurs3d","zxing","zxybussystem","zylon-ai","zytoabc","zzskm","zzt108"],"maintenanceCriteria":{"DORMANT":"No commit in the preceding 18 months, or zero lifetime commits","LIGHTLY_MAINTAINED":"1–5 lifetime commits and not dormant by the 18-month rule","ACTIVELY_MAINTAINED":"≥6 lifetime commits and not dormant by the 18-month rule","UNMANAGED_CONFIG":"Configuration file with ≤1 lifetime commit (§8.1 change-control discipline)"},"corpusSnapshot":{"totalFilesScanned":33620,"totalConfigFiles":30581,"fileCountsByCategory":[{"category":"AI_AGENT_AGGREGATE","label":"AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)","fileCount":6145},{"category":"CI_CD_WORKFLOW","label":"GitHub Actions workflows (`.github/workflows/*.yml`)","fileCount":24436},{"category":"COPILOT_INSTRUCTIONS","label":"Copilot instructions (`.github/copilot-instructions.md`)","fileCount":261},{"category":"CURSOR_RULES","label":"Cursor rules (`.cursor/rules/**`, `.cursorrules`)","fileCount":443},{"category":"CLAUDE_CONFIG","label":"Claude config (`.claude/**`, `CLAUDE.md`)","fileCount":5441},{"category":"ALL_CONFIG","label":"All configuration files (combined — do not use for agent-governance claims)","fileCount":30581}],"reposWithAgentConfig":{"count":846,"pct":8.45,"ci95Lower":7.92,"ci95Upper":9.01},"reposWithCiCdWorkflow":{"count":4904,"pct":49,"ci95Lower":48.02,"ci95Upper":49.98},"adoptionNote":"Not every repo has an agent config — 6,145 agent-config files across 10,008 repos (8.45% of repos have ≥1). Use file-level stats as the primary lens for agent governance."},"methodologyCaveats":{"selectionBias":"Repos were discovered because they contain agent configuration files — this is a prevalence study within the \"already adopted AI agents\" population, not all of GitHub.","sampleSizeNote":"N=10,008 meets the target of 10,000 repositories.","permissionParserLimit":"Agent-config permission extraction uses regex heuristics; YAML-like false positives are excluded. True agent permission coverage is approximately 0%.","credentialScannerLimit":"Credential detection is regex-only (metadata stored; secret values never persisted). Treat prevalence as a lower-bound estimate with possible false positives.","clonePairFilterNote":"Clone analysis by file type filters on the source file path only; asymmetric pairs where only the target is an agent config are excluded.","dataCollectionNote":"This report was re-rendered from stored scan data (0 API calls / 0s duration), not a fresh crawl."},"maintenanceStatsByCategory":[{"category":"AI_AGENT_AGGREGATE","label":"AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)","filesAnalyzed":6145,"DORMANT":{"count":4,"pct":0.07,"ci95Lower":0.03,"ci95Upper":0.17},"LIGHTLY_MAINTAINED":{"count":5512,"pct":89.7,"ci95Lower":88.91,"ci95Upper":90.43},"ACTIVELY_MAINTAINED":{"count":629,"pct":10.24,"ci95Lower":9.5,"ci95Upper":11.02}},{"category":"CI_CD_WORKFLOW","label":"GitHub Actions workflows (`.github/workflows/*.yml`)","filesAnalyzed":24436,"DORMANT":{"count":3233,"pct":13.23,"ci95Lower":12.81,"ci95Upper":13.66},"LIGHTLY_MAINTAINED":{"count":8164,"pct":33.41,"ci95Lower":32.82,"ci95Upper":34},"ACTIVELY_MAINTAINED":{"count":13039,"pct":53.36,"ci95Lower":52.73,"ci95Upper":53.98}},{"category":"COPILOT_INSTRUCTIONS","label":"Copilot instructions (`.github/copilot-instructions.md`)","filesAnalyzed":261,"DORMANT":{"count":2,"pct":0.77,"ci95Lower":0.21,"ci95Upper":2.75},"LIGHTLY_MAINTAINED":{"count":199,"pct":76.25,"ci95Lower":70.72,"ci95Upper":81},"ACTIVELY_MAINTAINED":{"count":60,"pct":22.99,"ci95Lower":18.3,"ci95Upper":28.46}},{"category":"CURSOR_RULES","label":"Cursor rules (`.cursor/rules/**`, `.cursorrules`)","filesAnalyzed":443,"DORMANT":{"count":0,"pct":0,"ci95Lower":0,"ci95Upper":0.86},"LIGHTLY_MAINTAINED":{"count":413,"pct":93.23,"ci95Lower":90.5,"ci95Upper":95.22},"ACTIVELY_MAINTAINED":{"count":30,"pct":6.77,"ci95Lower":4.78,"ci95Upper":9.5}},{"category":"CLAUDE_CONFIG","label":"Claude config (`.claude/**`, `CLAUDE.md`)","filesAnalyzed":5441,"DORMANT":{"count":2,"pct":0.04,"ci95Lower":0.01,"ci95Upper":0.13},"LIGHTLY_MAINTAINED":{"count":4900,"pct":90.06,"ci95Lower":89.23,"ci95Upper":90.82},"ACTIVELY_MAINTAINED":{"count":539,"pct":9.91,"ci95Lower":9.14,"ci95Upper":10.73}}],"reposWithAgentConfigClone":{"EXACT":{"count":35,"pct":0.35,"ci95Lower":0.25,"ci95Upper":0.49},"NEAR":{"count":59,"pct":0.59,"ci95Lower":0.46,"ci95Upper":0.76},"TEMPLATE":{"count":80,"pct":0.8,"ci95Lower":0.64,"ci95Upper":0.99}},"versionControlDepth":{"label":"All configuration files (combined)","configFilesAnalyzed":30581,"commitCountMean":24.95,"commitCountMedian":5,"commitCountQ1":2,"commitCountQ3":16,"commitCountMin":0,"commitCountMax":89765,"pctConfigFilesExactly1Commit":22.99,"pctConfigFilesAtMost1Commit":23.01,"pctConfigFilesAtMost2Commits":34.34,"pctConfigFilesAtMost5Commits":52.15,"exactly1Commit":{"count":7030,"pct":22.99,"ci95Lower":22.52,"ci95Upper":23.46},"atMost2Commits":{"count":10503,"pct":34.34,"ci95Lower":33.81,"ci95Upper":34.88},"histogram":[{"bucket":"0 commits","count":7,"pct":0.02},{"bucket":"1 commit","count":7030,"pct":22.99},{"bucket":"2–5 commits","count":8911,"pct":29.14},{"bucket":"6–10 commits","count":4422,"pct":14.46},{"bucket":"11–20 commits","count":4260,"pct":13.93},{"bucket":"21+ commits","count":5951,"pct":19.46}],"reposWithUnmanagedConfig":{"count":547,"pct":5.47,"ci95Lower":5.04,"ci95Upper":5.93},"reposWithAtMost2ConfigCommits":{"count":636,"pct":6.35,"ci95Lower":5.89,"ci95Upper":6.85}},"versionControlDepthByCategory":[{"label":"AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)","configFilesAnalyzed":6145,"commitCountMean":3.05,"commitCountMedian":1,"commitCountQ1":1,"commitCountQ3":3,"commitCountMin":0,"commitCountMax":243,"pctConfigFilesExactly1Commit":58.45,"pctConfigFilesAtMost1Commit":58.49,"pctConfigFilesAtMost2Commits":74.26,"pctConfigFilesAtMost5Commits":89.76,"exactly1Commit":{"count":3592,"pct":58.45,"ci95Lower":57.22,"ci95Upper":59.68},"atMost2Commits":{"count":4563,"pct":74.26,"ci95Lower":73.15,"ci95Upper":75.33},"histogram":[{"bucket":"0 commits","count":2,"pct":0.03},{"bucket":"1 commit","count":3592,"pct":58.45},{"bucket":"2–5 commits","count":1922,"pct":31.28},{"bucket":"6–10 commits","count":333,"pct":5.42},{"bucket":"11–20 commits","count":185,"pct":3.01},{"bucket":"21+ commits","count":111,"pct":1.81}]},{"label":"GitHub Actions workflows (`.github/workflows/*.yml`)","configFilesAnalyzed":24436,"commitCountMean":30.46,"commitCountMedian":7,"commitCountQ1":3,"commitCountQ3":20,"commitCountMin":0,"commitCountMax":89765,"pctConfigFilesExactly1Commit":14.07,"pctConfigFilesAtMost1Commit":14.09,"pctConfigFilesAtMost2Commits":24.31,"pctConfigFilesAtMost5Commits":42.69,"exactly1Commit":{"count":3438,"pct":14.07,"ci95Lower":13.64,"ci95Upper":14.51},"atMost2Commits":{"count":5940,"pct":24.31,"ci95Lower":23.77,"ci95Upper":24.85},"histogram":[{"bucket":"0 commits","count":5,"pct":0.02},{"bucket":"1 commit","count":3438,"pct":14.07},{"bucket":"2–5 commits","count":6989,"pct":28.6},{"bucket":"6–10 commits","count":4089,"pct":16.73},{"bucket":"11–20 commits","count":4075,"pct":16.68},{"bucket":"21+ commits","count":5840,"pct":23.9}]},{"label":"Copilot instructions (`.github/copilot-instructions.md`)","configFilesAnalyzed":261,"commitCountMean":6.51,"commitCountMedian":2,"commitCountQ1":1,"commitCountQ3":5,"commitCountMin":1,"commitCountMax":194,"pctConfigFilesExactly1Commit":34.48,"pctConfigFilesAtMost1Commit":34.48,"pctConfigFilesAtMost2Commits":54.02,"pctConfigFilesAtMost5Commits":77.01,"exactly1Commit":{"count":90,"pct":34.48,"ci95Lower":28.98,"ci95Upper":40.44},"atMost2Commits":{"count":141,"pct":54.02,"ci95Lower":47.96,"ci95Upper":59.97},"histogram":[{"bucket":"0 commits","count":0,"pct":0},{"bucket":"1 commit","count":90,"pct":34.48},{"bucket":"2–5 commits","count":111,"pct":42.53},{"bucket":"6–10 commits","count":28,"pct":10.73},{"bucket":"11–20 commits","count":14,"pct":5.36},{"bucket":"21+ commits","count":18,"pct":6.9}]},{"label":"Cursor rules (`.cursor/rules/**`, `.cursorrules`)","configFilesAnalyzed":443,"commitCountMean":2.5,"commitCountMedian":1,"commitCountQ1":1,"commitCountQ3":2,"commitCountMin":1,"commitCountMax":35,"pctConfigFilesExactly1Commit":62.75,"pctConfigFilesAtMost1Commit":62.75,"pctConfigFilesAtMost2Commits":76.3,"pctConfigFilesAtMost5Commits":93.23,"exactly1Commit":{"count":278,"pct":62.75,"ci95Lower":58.16,"ci95Upper":67.13},"atMost2Commits":{"count":338,"pct":76.3,"ci95Lower":72.12,"ci95Upper":80.02},"histogram":[{"bucket":"0 commits","count":0,"pct":0},{"bucket":"1 commit","count":278,"pct":62.75},{"bucket":"2–5 commits","count":135,"pct":30.47},{"bucket":"6–10 commits","count":11,"pct":2.48},{"bucket":"11–20 commits","count":15,"pct":3.39},{"bucket":"21+ commits","count":4,"pct":0.9}]},{"label":"Claude config (`.claude/**`, `CLAUDE.md`)","configFilesAnalyzed":5441,"commitCountMean":2.93,"commitCountMedian":1,"commitCountQ1":1,"commitCountQ3":2,"commitCountMin":0,"commitCountMax":243,"pctConfigFilesExactly1Commit":59.25,"pctConfigFilesAtMost1Commit":59.29,"pctConfigFilesAtMost2Commits":75.06,"pctConfigFilesAtMost5Commits":90.09,"exactly1Commit":{"count":3224,"pct":59.25,"ci95Lower":57.94,"ci95Upper":60.55},"atMost2Commits":{"count":4084,"pct":75.06,"ci95Lower":73.89,"ci95Upper":76.19},"histogram":[{"bucket":"0 commits","count":2,"pct":0.04},{"bucket":"1 commit","count":3224,"pct":59.25},{"bucket":"2–5 commits","count":1676,"pct":30.8},{"bucket":"6–10 commits","count":294,"pct":5.4},{"bucket":"11–20 commits","count":156,"pct":2.87},{"bucket":"21+ commits","count":89,"pct":1.64}]}],"versionControlRateByCategory":[{"label":"AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)","configFilesAnalyzed":6145,"fileAgeMonthsMedian":4,"fileAgeMonthsQ1":2,"fileAgeMonthsQ3":6,"commitsPerMonthMean":0.824,"commitsPerMonthMedian":0.4,"commitsPerMonthQ1":0.2,"commitsPerMonthQ3":1,"pctFilesWithAgeUnder6Months":66.46,"pctFilesWithAgeUnder12Months":96.24},{"label":"GitHub Actions workflows (`.github/workflows/*.yml`)","configFilesAnalyzed":24436,"fileAgeMonthsMedian":17,"fileAgeMonthsQ1":6,"fileAgeMonthsQ3":40,"commitsPerMonthMean":1.381,"commitsPerMonthMedian":0.6,"commitsPerMonthQ1":0.20689655172413793,"commitsPerMonthQ3":1.2,"pctFilesWithAgeUnder6Months":22.5,"pctFilesWithAgeUnder12Months":40.49},{"label":"Copilot instructions (`.github/copilot-instructions.md`)","configFilesAnalyzed":261,"fileAgeMonthsMedian":6,"fileAgeMonthsQ1":5,"fileAgeMonthsQ3":9,"commitsPerMonthMean":0.971,"commitsPerMonthMedian":0.4,"commitsPerMonthQ1":0.2,"commitsPerMonthQ3":1,"pctFilesWithAgeUnder6Months":32.18,"pctFilesWithAgeUnder12Months":90.04},{"label":"Cursor rules (`.cursor/rules/**`, `.cursorrules`)","configFilesAnalyzed":443,"fileAgeMonthsMedian":6,"fileAgeMonthsQ1":5,"fileAgeMonthsQ3":11,"commitsPerMonthMean":0.397,"commitsPerMonthMedian":0.16666666666666666,"commitsPerMonthQ1":0.14285714285714285,"commitsPerMonthQ3":0.36363636363636365,"pctFilesWithAgeUnder6Months":25.96,"pctFilesWithAgeUnder12Months":75.4},{"label":"Claude config (`.claude/**`, `CLAUDE.md`)","configFilesAnalyzed":5441,"fileAgeMonthsMedian":4,"fileAgeMonthsQ1":2,"fileAgeMonthsQ3":6,"commitsPerMonthMean":0.851,"commitsPerMonthMedian":0.4,"commitsPerMonthQ1":0.25,"commitsPerMonthQ3":1,"pctFilesWithAgeUnder6Months":71.4,"pctFilesWithAgeUnder12Months":98.24}],"cohortMatchedVersionControl":{"cohortCutoffIso":"2024-01-01","versionControlRateByCategory":[{"label":"AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)","configFilesAnalyzed":6144,"fileAgeMonthsMedian":4,"fileAgeMonthsQ1":2,"fileAgeMonthsQ3":6,"commitsPerMonthMean":0.824,"commitsPerMonthMedian":0.4,"commitsPerMonthQ1":0.2,"commitsPerMonthQ3":1,"pctFilesWithAgeUnder6Months":66.47,"pctFilesWithAgeUnder12Months":96.26},{"label":"GitHub Actions workflows (`.github/workflows/*.yml`)","configFilesAnalyzed":15852,"fileAgeMonthsMedian":8,"fileAgeMonthsQ1":4,"fileAgeMonthsQ3":16,"commitsPerMonthMean":1.524,"commitsPerMonthMedian":0.75,"commitsPerMonthQ1":0.2857142857142857,"commitsPerMonthQ3":1.6666666666666667,"pctFilesWithAgeUnder6Months":34.68,"pctFilesWithAgeUnder12Months":62.42},{"label":"Copilot instructions (`.github/copilot-instructions.md`)","configFilesAnalyzed":260,"fileAgeMonthsMedian":6,"fileAgeMonthsQ1":5,"fileAgeMonthsQ3":9,"commitsPerMonthMean":0.975,"commitsPerMonthMedian":0.4083333333333333,"commitsPerMonthQ1":0.2,"commitsPerMonthQ3":1,"pctFilesWithAgeUnder6Months":32.31,"pctFilesWithAgeUnder12Months":90.38},{"label":"Cursor rules (`.cursor/rules/**`, `.cursorrules`)","configFilesAnalyzed":443,"fileAgeMonthsMedian":6,"fileAgeMonthsQ1":5,"fileAgeMonthsQ3":11,"commitsPerMonthMean":0.397,"commitsPerMonthMedian":0.16666666666666666,"commitsPerMonthQ1":0.14285714285714285,"commitsPerMonthQ3":0.36363636363636365,"pctFilesWithAgeUnder6Months":25.96,"pctFilesWithAgeUnder12Months":75.4},{"label":"Claude config (`.claude/**`, `CLAUDE.md`)","configFilesAnalyzed":5441,"fileAgeMonthsMedian":4,"fileAgeMonthsQ1":2,"fileAgeMonthsQ3":6,"commitsPerMonthMean":0.851,"commitsPerMonthMedian":0.4,"commitsPerMonthQ1":0.25,"commitsPerMonthQ3":1,"pctFilesWithAgeUnder6Months":71.4,"pctFilesWithAgeUnder12Months":98.24}]},"ageConfoundSummary":{"reportAsOf":"2026-06-18T17:56:07.385Z","byCategory":[{"label":"AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)","filesAnalyzed":6145,"medianFileAgeMonths":4,"pctFilesAgeUnder6Months":66.46,"pctFilesAgeUnder12Months":96.24},{"label":"GitHub Actions workflows (`.github/workflows/*.yml`)","filesAnalyzed":24436,"medianFileAgeMonths":17,"pctFilesAgeUnder6Months":22.5,"pctFilesAgeUnder12Months":40.49},{"label":"Copilot instructions (`.github/copilot-instructions.md`)","filesAnalyzed":261,"medianFileAgeMonths":6,"pctFilesAgeUnder6Months":32.18,"pctFilesAgeUnder12Months":90.04},{"label":"Cursor rules (`.cursor/rules/**`, `.cursorrules`)","filesAnalyzed":443,"medianFileAgeMonths":6,"pctFilesAgeUnder6Months":25.96,"pctFilesAgeUnder12Months":75.4},{"label":"Claude config (`.claude/**`, `CLAUDE.md`)","filesAnalyzed":5441,"medianFileAgeMonths":4,"pctFilesAgeUnder6Months":71.4,"pctFilesAgeUnder12Months":98.24}]},"cloneAnalysis":{"jaccardThreshold":0.8,"exactDuplicateContentGroups":1619,"exactDuplicateFileInstances":5733,"exactDuplicatePairs":3007,"nearDuplicateFilePairs":32677,"templateDuplicateFilePairs":52833,"clonePairsWithinOrg":21678,"clonePairsCrossOrg":66839,"crossOrgClonePairRate":{"count":66839,"pct":75.51,"ci95Lower":75.23,"ci95Upper":75.79},"nearClustersSpanningMultipleOrgs":540,"exactClustersSpanningMultipleOrgs":702,"forkAdjustedExactDuplicateContentGroups":425,"forkAdjustedExactDuplicateFileInstances":3075,"forkAdjustedExactDuplicateFilePct":10.06,"reposWithForkMetadata":8988,"forkReposInCorpus":653},"cloneAnalysisByFileType":[{"category":"AI_AGENT_AGGREGATE","label":"AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)","exactDuplicatePairs":166,"nearDuplicateFilePairs":3689,"templateDuplicateFilePairs":4910,"clonePairsCrossOrg":1546,"exactClustersSpanningMultipleOrgs":87,"nearClustersSpanningMultipleOrgs":27},{"category":"CI_CD_WORKFLOW","label":"GitHub Actions workflows (`.github/workflows/*.yml`)","exactDuplicatePairs":2841,"nearDuplicateFilePairs":28988,"templateDuplicateFilePairs":47923,"clonePairsCrossOrg":65293,"exactClustersSpanningMultipleOrgs":615,"nearClustersSpanningMultipleOrgs":514},{"category":"COPILOT_INSTRUCTIONS","label":"Copilot instructions (`.github/copilot-instructions.md`)","exactDuplicatePairs":6,"nearDuplicateFilePairs":10,"templateDuplicateFilePairs":11,"clonePairsCrossOrg":10,"exactClustersSpanningMultipleOrgs":4,"nearClustersSpanningMultipleOrgs":1},{"category":"CURSOR_RULES","label":"Cursor rules (`.cursor/rules/**`, `.cursorrules`)","exactDuplicatePairs":7,"nearDuplicateFilePairs":609,"templateDuplicateFilePairs":664,"clonePairsCrossOrg":8,"exactClustersSpanningMultipleOrgs":0,"nearClustersSpanningMultipleOrgs":3},{"category":"CLAUDE_CONFIG","label":"Claude config (`.claude/**`, `CLAUDE.md`)","exactDuplicatePairs":153,"nearDuplicateFilePairs":3070,"templateDuplicateFilePairs":4235,"clonePairsCrossOrg":1528,"exactClustersSpanningMultipleOrgs":83,"nearClustersSpanningMultipleOrgs":24}],"permissionScopeCoverage":{"reposWithDeclaredScopes":{"count":20,"pct":0.2,"ci95Lower":0.13,"ci95Upper":0.31},"configFilesWithDeclaredScopes":31,"configFilesWithDeclaredScopesPct":0.5,"parserFalsePositivesExcluded":6},"permissionScopeFileCoverage":[{"category":"AI_AGENT_AGGREGATE","label":"AI agent configs (Cursor, Claude, Copilot — excludes CI/CD workflows)","filesScanned":6145,"filesWithDeclaredScopes":31,"filesWithDeclaredScopesPct":0.5,"parserFalsePositivesExcluded":6},{"category":"CI_CD_WORKFLOW","label":"GitHub Actions workflows (`.github/workflows/*.yml`)","filesScanned":24436,"filesWithDeclaredScopes":8158,"filesWithDeclaredScopesPct":33.39,"parserFalsePositivesExcluded":0},{"category":"COPILOT_INSTRUCTIONS","label":"Copilot instructions (`.github/copilot-instructions.md`)","filesScanned":261,"filesWithDeclaredScopes":1,"filesWithDeclaredScopesPct":0.38,"parserFalsePositivesExcluded":0},{"category":"CURSOR_RULES","label":"Cursor rules (`.cursor/rules/**`, `.cursorrules`)","filesScanned":443,"filesWithDeclaredScopes":2,"filesWithDeclaredScopesPct":0.45,"parserFalsePositivesExcluded":0},{"category":"CLAUDE_CONFIG","label":"Claude config (`.claude/**`, `CLAUDE.md`)","filesScanned":5441,"filesWithDeclaredScopes":28,"filesWithDeclaredScopesPct":0.51,"parserFalsePositivesExcluded":6}],"prevalenceTable":[{"measurement":"[file-level] AI agent config files with exactly 1 commit","finding":"58.45% (3592/6145 files)","ci95":"57.22% – 59.68%"},{"measurement":"[file-level] AI agent config files with ≤2 commits","finding":"74.26% (4563/6145 files)","ci95":"73.15% – 75.33%"},{"measurement":"[file-level] Median commit count per AI agent config file","finding":"1","ci95":"IQR: 1–3 (n=6145 files)"},{"measurement":"[file-level] Median commits/month per AI agent config file (file-age normalized)","finding":"0.4","ci95":"IQR: 0.2–1; median file age 4 mo (n=6145)"},{"measurement":"[file-level] Median commits/month per CI/CD workflow file (file-age normalized)","finding":"0.6","ci95":"IQR: 0.20689655172413793–1.2; median file age 17 mo (n=24436)"},{"measurement":"[cohort ≥2024-01-01] AI agent configs — median commits/month","finding":"0.4","ci95":"n=6144 files; median file age 4 mo"},{"measurement":"[cohort ≥2024-01-01] CI/CD workflows — median commits/month","finding":"0.75","ci95":"n=15852 files; median file age 8 mo"},{"measurement":"[file-level] CI/CD workflow files with ≤2 commits","finding":"24.31% (5940/24436 files)","ci95":"23.77% – 24.85%"},{"measurement":"Config files appearing as exact duplicates across ≥2 repos","finding":"1619 content groups, 5733 file instances (18.75% of config files)","ci95":"18.31% – 19.19%"},{"measurement":"Config-file clone pairs (cross-org share)","finding":"75.51% cross-org (66839/88517 pairs); 32677 near + 52833 template + 3007 exact pairs","ci95":"21678 within-org / 66839 cross-org pairs"},{"measurement":"[repo-level, supplementary] Repos with ≥1 exact clone in AI agent configs","finding":"0.35% (35/10008 repos)","ci95":"0.25% – 0.49%"},{"measurement":"[repo-level, supplementary] Repos with ≥1 near clone in AI agent configs","finding":"0.59% (59/10008 repos)","ci95":"0.46% – 0.76%"},{"measurement":"[repo-level, supplementary] Repos with ≥1 template clone in AI agent configs","finding":"0.8% (80/10008 repos)","ci95":"0.64% – 0.99%"},{"measurement":"Duplicate clusters spanning ≥2 organizations","finding":"540 near/template clusters, 702 exact clusters","ci95":"across 9357 distinct organizations (full list in artifact repository)"},{"measurement":"Repos with ≥1 credential pattern in configuration files","finding":"3.18% (318/10008 repos; ~1 in 31 repos)","ci95":"2.85% – 3.54%"},{"measurement":"CI/CD workflow files declaring explicit permission scopes","finding":"33.39% (8158/24436 files)","ci95":"file-level coverage"},{"measurement":"[file-level] AI agent config files declaring explicit permission scopes","finding":"31 (31/6145 files) — 6 parser false positives excluded","ci95":"Parser matched YAML-like structures without meaningful permission declarations; true coverage is 0%."},{"measurement":"[repo-level, secondary] Repos with ≤1 commit to an AI agent config file","finding":"5.47% (547/10008 repos)","ci95":"5.04% – 5.93%"},{"measurement":"[repo-level, secondary] Repos with ≤2 commits to an AI agent config file","finding":"6.35% (636/10008 repos)","ci95":"5.89% – 6.85%"},{"measurement":"[repo-level, secondary] Repos with ≥1 explicit permission scope in AI agent configs","finding":"0.2% (20/10008 repos)","ci95":"0.13% – 0.31%"}]}}
